Centralised Design and Production of the Ultra-High Vacuum and Laser-Stabilisation Systems for the AION Ultra-Cold Strontium Laboratories

This paper outlines the centralised design and production of the Ultra-High-Vacuum sidearm and Laser-Stabilisation systems for the AION Ultra-Cold Strontium Laboratories. Commissioning data on the residual gas and steady-state pressures in the sidearm chambers, on magnetic field quality, on laser stabilisation, and on the loading rate for the 3D Magneto-Optical Trap are presented. Streamlining the design and production of the sidearm and laser stabilisation systems enabled the AION Collaboration to build and equip in parallel five state-of-the-art Ultra-Cold Strontium Laboratories within 24 months by leveraging key expertise in the collaboration. This approach could serve as a model for the development and construction of other cold atom experiments, such as atomic clock experiments and neutral atom quantum computing systems, by establishing dedicated design and production units at national laboratories.

==> Data/Calculate_chamber_2_coil_inductance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "e94ee080",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pathlib import Path\n",
    "import numpy as np\n",
    "\n",
    "MAX_CURRENT = 135  # A\n",
    "\n",
    "DATA_DIR = Path(\"/mnt/RDS/projects/ultracoldsr-aion/live/labbook/2023-04-04-ch2-coils-inductance\")\n",
    "DATA_TURN_ON = DATA_DIR / \"turnon.csv\"\n",
    "DATA_TURN_OFF = DATA_DIR / \"turnoff.csv\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "69452a87",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_turnon = pd.read_csv(DATA_TURN_ON).set_index(\"in s\")\n",
    "data_turnoff = pd.read_csv(DATA_TURN_OFF).set_index(\"in s\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "b6a7c7bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_turnon = data_turnon.rename(columns={\n",
    "\"C1 in V\":\"trigger\",\n",
    "\"C2 in V\":\"current\",\n",
    "\"C3 in V\":\"coil_bottom\",\n",
    "\"C4 in V\":\"coil_top\",\n",
    "\n",
    "})\n",
    "data_turnoff = data_turnoff.rename(columns={\n",
    "\"C1 in V\":\"trigger\",\n",
    "\"C2 in V\":\"current\",\n",
    "\"C3 in V\":\"coil_bottom\",\n",
    "\"C4 in V\":\"coil_top\",\n",
    "\n",
    "})\n",
    "data_turnoff[\"coil\"] = data_turnoff[\"coil_top\"] - data_turnoff[\"coil_bottom\"]\n",
    "data_turnon[\"coil\"] = data_turnon[\"coil_top\"] - data_turnon[\"coil_bottom\"]\n",
    "\n",
    "data_turnon.drop([\"coil_bottom\", \"coil_top\"],axis=1, inplace=True)\n",
    "data_turnoff.drop([\"coil_bottom\", \"coil_top\"],axis=1, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "7124f0d0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='in s'>"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data_turnon.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "3eddc78a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='in s'>"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data_turnoff.plot()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "b1a1ef89",
   "metadata": {},
   "source": [
    "$$\n",
    "V_\\text{coil} = L \\frac{d}{dt} I + R I\n",
    "$$\n",
    "\n",
    "At $t<0$, $\\frac{d}{dt} I=0$ so $R = V_\\text{coil}/I$"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "c951f494",
   "metadata": {},
   "source": [
    "But first, get the scaling factor using I_MAX = 135A"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "ffef5a3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "V_current_max = data_turnoff.loc[:0, 'current'].mean()\n",
    "ammeter_sensivitiy = MAX_CURRENT / V_current_max"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "38a2f8cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "smoothing_window = 500\n",
    "\n",
    "I = data_turnoff['current'].ewm(span = smoothing_window).mean() * ammeter_sensivitiy\n",
    "V = data_turnoff['coil'].ewm(span = smoothing_window).mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "522363f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='in s'>"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi8AAAGwCAYAAABhDIVPAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/NK7nSAAAACXBIWXMAAA9hAAAPYQGoP6dpAABBJUlEQVR4nO3de3jU9Z33/9fMJJmch0PIAQkEVIgKKoWWQy8VrGLQslZbK6U3LduW1Xq5W+rlqqx7ldjeBbUeuOtZbn8eqm3tCuy6tyeoAnUFFCwochIQJAIhEMLkQJjJzHx+fyQzOQ0xwXyTzIfn47rmMvnOd2Y+85UZXrw/J5cxxggAACBBuHu7AQAAAF1BeAEAAAmF8AIAABIK4QUAACQUwgsAAEgohBcAAJBQCC8AACChJPV2A7pbJBLRwYMHlZWVJZfL1dvNAQAAnWCMUU1NjQYPHiy3u+PainXh5eDBgyosLOztZgAAgNNQVlamIUOGdHiOdeElKytLUuObz87O7uXWAACAzqiurlZhYWHs7/GOWBdeol1F2dnZhBcAABJMZ4Z8MGAXAAAkFMILAABIKIQXAACQUAgvAAAgoRBeAABAQiG8AACAhEJ4AQAACYXwAgAAEgrhBQAAJBTCCwAASCiEFwAAkFAILwAAIKFYtzGjUyIRo/LqkwqFjYb0T5Pb/eUbRwEAgO5H5aWTguGIJt/7ji793SqdaAj3dnMAADhjUXnppKQWlZY/vv+5Li7sL2+SW1Ungtp6sFq/e2unpo4apLKqet106Qh53C7VBUIakOHV0r9/oeL8LH1+7IQmnz1Qx080KNObJGOMJOnjA36t3V2pqcWDNG7YAKWneLTlgF9fG9pfa/cc1Q8nDFNWapKW/f2A6gIhjT4rW8Gw0c7yavVPT9F7u49q0tkDFY5IJxvCys32Kis1WR6XS+/sqNB5BVnqn54ij9ulP36wX2OH9tMl5wxSdlqS/v55lV58f7+GDUjX2zsqJEmlM87XmCE+ZXiTFI6Y2C1ijELhxgrUtoPVOuQ/qXd3HdFt00apLhDSwIwUndU/Td4kjzbtr1LhgHTtOFSjkXmZSk3xqOzYCe06XKtkj1vji/pr2d8P6OJCnwoHpGtz2XH9x8YvtOj6MQqGIjpSG1B2arKGDUzX1oN+RYxUVRfUKx9+octGDtJZ/dO0bk+lyqtPas7kIuVkelUXDGnX4Vp9UXVCO8pr9E+XjtD7e4+paGBjOwZkpOjcvExtO1ityrqgXC6XqusbdMP4IaoPhuV2uTR2aD/VB8M6diKoXYdrNTwnQ7WBkFKS3Pq8sk4pHo+2HDiuQVmpOr8gS0ketyLGKGKkytqA0lM8Ckekwf1S1RA2Wv9ZpXYdrtF3xp4ll6TaQEj90lO09aBf5w/2KS/Lq/qGsLxJHnncLoUjRskel/6w/nONysuSJAVCEZ3VL00HjtercEC6RuZlasPeYwobowxvktKTPfJ43NpxqFoDM1I0uF+aIkZKT/Foc9lxJXtcihjp+IkGXTA4W5neJHmT3TpSE1C5/6QGZKZo9GCfPG6XXJL89Q168f3P9Q8XDVZlXVBul0tn9UtTQzii3RW1GjYwXUdrgzpSE5AvLVlpKR4ZI0WM0aubD+r8wdk6WhvQu7uO6pJzc3Tl+Xn6++dVOlwd0LrPKvW9cUMkSSPzMlUbCGuwL1Uet0tGkjGm6bkko8afjTEyaqx+Gkkvrv9cQwek64n/NU6pyZ6e+xIA0Ge4TPRvUEtUV1fL5/PJ7/crOzu7257XGKPh81/vtucD8NXd990xuvHrQ3u7GQC6QVf+/qby0kkuV/eMcRmZl6n0lCRV1gWUkZKkHeU1re4f0r/xX9gdRcqcTK8CobBqToZOux3F+Vk6XH1SVScaOnidxmqNx+WS2+2Sx+3SsdqgagLtXzc9xaOz+qWpLhDSQf9JeZPcCoQiGp6TIW+Su9377MiAjBQdqwt2eE5OpldHawOx35M9Lk0Zlaus1CT956YDihjpknNz9O6uo60e53JJJRfk641PyuM+b3Zq40eiusW1zUpNinut87K9unBIP7kkGUnV9Q06cLxeKUlufXGsvrFSFWn+Hzmkf5q+qKpv9RwDM1I0KMurTG+S/PUN+qKqXvVxuiUHZqQoGIqc8tpfNKSf/PUNOjs3UycCIVXWBbW57Hi7cy8u7CcjKcXj0oZ9VbHj0apParJbJxsiys9O1bETQY0f1l/hiJG/vqHd/8Msb5JqAiFlpHhUF/zyrtTo/7PhORnae7ROkjR9dL5qAyF53C65XY2VH5er8fPmkhqPuZqPGWP0+pbm/3d3Lt2i1GSPrr34rC99fQD2oPLyFRhjui3UfNnrBEKRhCmR99R1wZmr5mSDbnhyXSxQfXLPVcr08m8xIJF15e9vBux+BT31F7TL5UqY4CL13HXBmSsrNVnLb/lm7Pdlf/+iF1sDoKcRXgAkpLQUjxbMOF+StPTvB3q5NQB6EuEFQML69oWD5XZJH5UdV7n/ZG83B0APIbwASFiDsrwafZZPkrR2z9EvORuALQgvABLapLMHSpLWf1bZyy0B0FMILwAS2teHDZAk/X3/8d5tCIAeQ3gBkNAuHtpPkrTnSK1q46yDA8A+hBcACS0n06sCX6qMkXYcqu7t5gDoAYQXAAnvnNxMSY3VFwD2I7wASHhnD4qGl7pebgmAnkB4AZDwopWX3RVUXoAzAeEFQMIbMShDkrTvKJUX4ExAeAGQ8M7qlyZJOuivl2V7zQKIg/ACIOHl+1IlSScbIjp+oqGXWwPAaYQXAAnPm+RRTmaKpMbqCwC79Uh4efzxxzV8+HClpqZq3Lhxevfdd0957urVq+VyudrdduzY0RNNBZCgCnyNXUeHjrNBI2A7x8PLyy+/rHnz5unuu+/Wpk2bdMkll2j69Onav39/h4/buXOnDh06FLude+65TjcVQAIraOo6OkTlBbCe4+HloYce0k9/+lP97Gc/03nnnafFixersLBQTzzxRIePy83NVX5+fuzm8XjinhcIBFRdXd3qBuDMMzg2aJfKC2A7R8NLMBjUhx9+qGnTprU6Pm3aNK1du7bDx44dO1YFBQX61re+pVWrVp3yvEWLFsnn88VuhYWF3dJ2AIklVnk5TuUFsJ2j4eXo0aMKh8PKy8trdTwvL0/l5eVxH1NQUKCnn35aS5cu1bJlyzRq1Ch961vf0t/+9re458+fP19+vz92Kysr6/b3AaDvK6DyApwxknriRVwuV6vfjTHtjkWNGjVKo0aNiv0+adIklZWV6YEHHtCll17a7nyv1yuv19u9DQaQcAYz5gU4YzhaecnJyZHH42lXZamoqGhXjenIxIkTtWvXru5uHgCLRCsv5f6TikRYqA6wmaPhJSUlRePGjdPKlStbHV+5cqUmT57c6efZtGmTCgoKurt5ACySm+WVyyU1hI2O1gV6uzkAHOR4t9Ftt92m2bNna/z48Zo0aZKefvpp7d+/XzfffLOkxjErBw4c0AsvvCBJWrx4sYqKinTBBRcoGAzqxRdf1NKlS7V06VKnmwoggSV73MrN8upwdUDl/pPKzUrt7SYBcIjj4eXGG29UZWWlfv3rX+vQoUMaPXq0Xn/9dQ0bNkySdOjQoVZrvgSDQd1+++06cOCA0tLSdMEFF+i1117T1Vdf7XRTASS4gRmN4eVYXbC3mwLAQS5j2S5m1dXV8vl88vv9ys7O7u3mAOhBs5as19o9lfo/My/WtRef1dvNAdAFXfn7m72NAFijX3qyJLE5I2A5wgsAa/jSGjdn9NcTXgCbEV4AWMOXRuUFOBMQXgBYI9ZtVM+AXcBmhBcA1ujXVHnxU3kBrEZ4AWCN5soL4QWwGeEFgDWiA3aPn6DbCLAZ4QWANbLTGtfd9NeHerklAJxEeAFgjbRkjyQpEAr3cksAOInwAsAa3mh4aYj0cksAOInwAsAaqUmNX2nBcESRiFU7nwBogfACwBqpTZUXSQqEqL4AtiK8ALCGN6n5K41xL4C9CC8ArJHkcSvJ7ZIknWTcC2AtwgsAq0SrLycbqLwAtiK8ALBKbMYRY14AaxFeAFgl2m3UECa8ALYivACwSrKn8WstxFRpwFqEFwBWSfI0Vl5CVF4AaxFeAFiluduIygtgK8ILAKtEu43CdBsB1iK8ALBKtNuoIUK3EWArwgsAqyS5mwbs0m0EWIvwAsAqyQzYBaxHeAFglWjlpYExL4C1CC8ArMJUacB+hBcAVoktUseYF8BahBcAVomt88JsI8BahBcAVqHyAtiP8ALAKrF1XhjzAliL8ALAKrF1XphtBFiL8ALAKqzzAtiP8ALAKs3dRlReAFsRXgBYpbnbiMoLYKseCS+PP/64hg8frtTUVI0bN07vvvtuh+evWbNG48aNU2pqqkaMGKEnn3yyJ5oJwALN3UZUXgBbJTn9Ai+//LLmzZunxx9/XN/85jf11FNPafr06dq2bZuGDh3a7vy9e/fq6quv1ty5c/Xiiy/qvffe0y233KJBgwbpu9/9rtPNBZDgPAzY7TbGGAVCEaUmeyRJ4YiRx+1SJGLkckknGyLasO+Y6gIhffSFX3nZXhUNzFAgFNH6zyo1KMurv2ws09eLBmh4ToY+Kjuu/9l9VPOnF2vPkTqFIhENHZCuFVsPKzstWRcN6af6hrA27jumEYMytKuiVi5JV5yfp1DY6I/v71d59ckO23xWvzQdOF6v8wuytaO8WgMyvDpaG1BKklvGGIUiRuYUfzRcLp3yPklK8biVnZaso7UBSdL3xg3RKx9+oYsL++m8gmwFQmGV+08q05ukhnBEJ4Jhvb/3mJLcrtifx5xMr644L1fHTzToza3lGtI/TcMGpuu93ZXKzfIq05ukwf3S9D+7j2ruJcP18Rd+vb/3mCRp9sRh+sP6zyVJl44cJEkakZOh/cdOKMXj1ptby5XkdmnO5CI9t3Zfq8/AnMlFevWjg0pP8ag4P1vH6gIKhCKqDYT0eeWJ2HlDB6Tra0P7aWCmVyeCIa3ZeUTnD/apwJeqz4+d0MlgWEdrAxqZl6UnZ4/r8P+Fk1zGdPS/6qubMGGCvva1r+mJJ56IHTvvvPP0ne98R4sWLWp3/p133qlXX31V27dvjx27+eab9dFHH2ndunXtzg8EAgoEArHfq6urVVhYKL/fr+zs7G5+NwD6ut+9tUOPrdqjOZOLVPoPF/R2c3qdMUYVNQFVnQiq7Fi93tt9VJV1Qe0sr1ZD2CjQENZBf+tAkJWapBPBsMIEQJxCktul3Quv7tbnrK6uls/n69Tf345WXoLBoD788EPdddddrY5PmzZNa9eujfuYdevWadq0aa2OXXXVVXrmmWfU0NCg5OTkVvctWrRI99xzT/c2HEDC8rgau40izv67rM9oCEdU7j+pD/Ye039/fFCrdx5pdb/bJXU1g9ScDHW5HUlulwr6papfWoq2HPC3um9QllcDM1K0o7xGknRRYT99VHZcknTB4GxtPVgtl0ua+fWhCoTCqqwNakBGilZuO6zaQGNbzs3NVFnVCZ1saB7LlJOZohE5mfpg3zEN6Z+mooEZqgmE9FHZcRXnZ8VeT5Lys1N1bl6mJgwfoPqGsB5btSd237cvLNAl5+ZoywG/fGnJ+vMHZeqfkaJkj1set1TgS9PKbYc1MCNFV48p0B/Wf66JIwbonNxM/c+uoxqek6ExQ/ppf2WdLhjsU2qKR9X1DTpwvF7vbK9Qv/RkHTher0AoomAoouE5GUpL9mjboWoN6Z+mL6rq9b1xQ1RVF9TR2oCONQXNiwv7aUBGit7ZUSFJmvn1Qr2zo0IVNQHNmVyk+mBYWw/5FQxFdKCqXnXBsCTpOxcP1n9uPhh7f8X5WRrcL03v7KjQkP5pumXKOfKlJSsYDqu6PqTlmw5oc9lxXTOmQAW+VEmSkXS0NqBQxMjjcmlARooKfKn66/bDGpjhVeGAtC7/GelOjoaXo0ePKhwOKy8vr9XxvLw8lZeXx31MeXl53PNDoZCOHj2qgoKCVvfNnz9ft912W+z3aOUFwJnJ3bQ9gI1VgyM1AW07VK1VOyr03Np9nXpMxEget6vd9fhWca586cka7EvTf310QFNG5qqs6oTGD+uv0Wf5lJWarAyvRwMzvNp/rE7l/oAuKvSpIWyU4fWoLhDWwMwUZXmT5GoKjInkX68qbnfsxq+f+r6WfvOd0Z1/oeu60qrus3jm2E6f++PJRZ0+96bLzj6N1nQ/x8e8SGr3B9sY0+Ef9njnxzsuSV6vV16vtxtaCcAGNlVeKmpO6onVe/Tse/s6PC/Z45LH7ZLH5VJdMKy0ZI8uGzlIv7xypLLTkpSdmqwM76m/7m+/alSHzz8oK853bFZn3gHgDEfDS05OjjweT7sqS0VFRbvqSlR+fn7c85OSkjRw4EDH2grADjZUXt7bfVQ//L/vn/L+qy7IU5Lbra8X9ddlo3I1dEC6PO7Eq34Ap8vR8JKSkqJx48Zp5cqVuu665trZypUrde2118Z9zKRJk/Tf//3frY6tWLFC48ePbzfeBQDa8sTCSy835DRsLjuu//PXT7WqzbgVSfrRpGGaNWGoRuVlJWQ3DdCdHO82uu222zR79myNHz9ekyZN0tNPP639+/fr5ptvltQ4ZuXAgQN64YUXJDXOLHr00Ud12223ae7cuVq3bp2eeeYZ/elPf3K6qQAskEjdRjUnG7Ry22F9dqROb24t1+6KWkmNg18vL87VnG8WafLZOb3cSqDvcTy83HjjjaqsrNSvf/1rHTp0SKNHj9brr7+uYcOGSZIOHTqk/fv3x84fPny4Xn/9df3yl7/UY489psGDB+v3v/89a7wA6JRE6Tb6z00H9L9f2x5bM0RqnBn0rfPydGdJsc7JzezF1gF9m+PrvPS0rswTB2Cf597bq9L/3qZrLizQY7O+1tvNaedkQ1i3/8dH+n8fH5IkFQ5IU0F2mr55To6+O+4sDemf3sstBHpHn1nnBQB6WnTMS6QPVl5ONoT1o//vA33QtGLqTZeN0G1XjpQ3ydPLLQMSC+EFgFX66vYAVXVBjf3NSklSpjdJj/xgrKYW5/Zyq4DERHgBYBVP03azfaHysu1gtb7z+HsKhlpPfVryo/GadDZLPwCni/ACwCruptlG4V4ezrf9ULWu/v277Y4/OmsswQX4iggvAKzi6SOzjRa8ujX287CB6Vow43xNHZXLGi1ANyC8ALBKbMBuL1Ze/r6/KjYo96+3Xca0Z6CbuXu7AQDQnWLdRr1YeXl6zWeSpBvGDSG4AA4gvACwSvNU6d55/b1H6/TWtsb92f7p0hG90wjAcoQXAFbp7QG7//fdz2SMdHlxrs7NY+tlwAmEFwBW6c0Bu0drA3rlwy8kUXUBnER4AWCV2DovvVB5eWHd5wqEIrpoiE8Thg/o8dcHzhSEFwBW6a0Bu0drA/r927skSf906dlMiQYcxFRpAFbpyW6jA8fr9dPnNmhHeU3sWH52qkpG5zv+2sCZjPACwCoeV8+s81IXCOnbv39XVScaWh2ff3VxLEABcAbhBYBVosHB6Y0Zn31vb7vg8sefTdDkc3IcfV0AhBcAlmle58W58GKM0Uvv75ckPXzjRbpu7BDHXgtAewzYBWAVt9v5dV4+/sKvQ/6TSk/xaProAsdeB0B8hBcAVomNeXFwhd339hyVJF1ybo5Skz3OvRCAuAgvAKzSE7ONdjbNLrpwSD/HXgPAqRFeAFilJ7YHiIaXUSz/D/QKwgsAqzg9YLchHNGeI7WSpFH5hBegNxBeAFgluj2AU5WXz47UqSFslOlN0pD+aY68BoCOEV4AWMXp7QF2lFdLkkbmZbIFANBLCC8ArOJ0t9Gnh5vGu+RnO/L8AL4c4QWAVZwesBsdrFvMeBeg1xBeAFglVnlxaLJRdBPGkcw0AnoN4QWAVaKVF+NA5aU2ENIXVfWSqLwAvYnwAsAq0Q2dT1V5qaoL6i8byuSvb4h/QgeiXUa5WV71z0g53SYC+IoILwCs4vqS2Ub/+7XtumPpx/rdWzu6/NyxxemougC9ivACwCrRMS9S/K6jpX//QpL04vr9XX7u6EwjuoyA3kV4AWCVFtmlXddRIBT+Ss+9k8G6QJ9AeAFglZYLx0XaVF78J1qPczkRDHX6eY0xsQXq6DYCehfhBYBVWldeWoeX420G6VZUBzr9vIerA6o60SCP20XlBehljoaXqqoqzZ49Wz6fTz6fT7Nnz9bx48c7fMycOXPkcrla3SZOnOhkMwFYxO1qOeal9X3H21ReKmpOHV6CoYh+8/+26e3thyVJWw74JUlnD8pQarKnm1oL4HQ4Gl5mzZqlzZs3680339Sbb76pzZs3a/bs2V/6uJKSEh06dCh2e/31151sJgCLtAwvbWccVZ0Itvr9SAfh5b43d+iZ/9mrnz6/Uat2VOj9zyolSeOGDejG1gI4HUlOPfH27dv15ptvav369ZowYYIkacmSJZo0aZJ27typUaNGnfKxXq9X+fn5TjUNgMXcLf5J9mVjXmpOxl/rJRwx+s9NB2K/L/7rp7HtBiaOILwAvc2xysu6devk8/liwUWSJk6cKJ/Pp7Vr13b42NWrVys3N1cjR47U3LlzVVFRccpzA4GAqqurW90AnLncrQbstr7veH3rykvNyfgDdndV1KiyrvHcJLdLH33h1ycHGr9bJo4Y2I2tBXA6HAsv5eXlys3NbXc8NzdX5eXlp3zc9OnT9dJLL+mdd97Rgw8+qA0bNujyyy9XIBC/vLto0aLYmBqfz6fCwsJuew8AEk/rMS+t00ttoPVU6epTVF62HWwMKt8oGqB//GZR7Pg3zxmovOzUbmopgNPV5fBSWlrabkBt29vGjRsltZ6yGGWMiXs86sYbb9Q111yj0aNHa8aMGXrjjTf06aef6rXXXot7/vz58+X3+2O3srKyrr4lABbpaJ2Xkw2tw8upKi+7K2olSefmZeqOkmJJkssl/e57F3VfQwGcti6Pebn11ls1c+bMDs8pKirSxx9/rMOHD7e778iRI8rLy+v06xUUFGjYsGHatWtX3Pu9Xq+8Xm+nnw+A3VwdDNitDzaGF2+SW4FQ5JSVl/3HTkiShudkKNnj1r57r3GotQBOR5fDS05OjnJycr70vEmTJsnv9+uDDz7QN77xDUnS+++/L7/fr8mTJ3f69SorK1VWVqaCgoKuNhXAGcrtaqy6tO02ilZeBmV59UVVvarr41deyv0nJUkFvjRnGwrgtDg25uW8885TSUmJ5s6dq/Xr12v9+vWaO3euvv3tb7eaaVRcXKzly5dLkmpra3X77bdr3bp12rdvn1avXq0ZM2YoJydH1113nVNNBWCZ6P5GbbuN6pvCS25WY7X2VLONDjWFl3wf41uAvsjRdV5eeukljRkzRtOmTdO0adN04YUX6g9/+EOrc3bu3Cm/v3HxJ4/Hoy1btujaa6/VyJEj9eMf/1gjR47UunXrlJXFipYAOifaddR2qnS08jIwszG81De03+soEjE6XB2tvBBegL7IsXVeJGnAgAF68cUXOzynZVk3LS1Nb731lpNNAnAGiA7abRteomFlYEaKJOlEsH14qawLKhQxcrkau5cA9D3sbQTAOtHp0m23B4gO2B3QFF7q44aXxmUZ+qenKNnDVyTQF/HJBGCdaHhpN9uoISKpObzE21X6WNPidNFzAPQ9hBcA1jlVt1HzmJdTdxvFwks64QXoqwgvAKzjPtVso1i3UeNYlkAookibk6i8AH0f4QWAdZrHvLSpvISawkuLqkrbGUfR8NKf8AL0WYQXANZp7jZqfTxaeemXnhw71rbrKBpeBhJegD6L8ALAOq44A3aNMQqEGgfspiZ7lJbskdR+xlEllRegzyO8ALBOvAG7DeHmn1OS3EpPaQwvJxpazzjyn2hcdbd/i+oMgL6F8ALAOp4467w0hCOxn1M8bqVFw0ubykt0s0ZfGuEF6KsILwCsE297gJbhJdnjilVeTrYNL/WN4SUrlfAC9FWEFwDWcTd9s7UML8Gm8OJ2SUked2zMS9vKS83Jxm6k7DRHd08B8BUQXgBYx+1qv85LdMxLdMn/WLdRi6nSxphYt1E2lRegzyK8ALCOO163UdNMo5Sm8JKe0lhZqW+xRcDJhkgs5GQz5gXoswgvAKwTm20Uad9tlJzUpvLSotsoWnVxu6SMpvsB9D2EFwDWiddtFGyqvCR7Gu9Lj67z0qLbqCbaZZSWHBv0C6DvIbwAsE687QGis43ajnlpuUidv75psC7jXYA+jfACwDquONsDRMeypHSi2ygrlZlGQF9GeAFgnWjlJRyn8hIbsJvcGFBahZd6ZhoBiYDwAsA6Ha3zkhybbRTtNmqebcQaL0BiILwAsI4nzpiXtgN243UbRcMLq+sCfRvhBYB1YtsDNO8I0G7Abqzy0mK2UW2AMS9AIiC8ALBO/F2lm8a8JLUOLy0rL7VNlZdML+EF6MsILwCsE3d7gFDTbKPYVOn2A3ZrAoQXIBEQXgBYJ972AJ0ZsBurvNBtBPRphBcA1ok326ihzfYAcbuNqLwACYHwAsA6ndoeIE63UTS8MGAX6NsILwCs09H2ACmetpWXUOy85gG7TJUG+jLCCwDruOLMNgqeYnuAiJECTVUZBuwCiYHwAsA67s6s89K0q7TUvDlj7Um6jYBEQHgBYJ3oOi+t9jYKtQ4vSR53rApzoiGsUDgSW7COygvQtxFeAFjH446zPUBszIsrdiw27iUQUl2geeBuBuEF6NMILwCs44q3SF2bbiOpuevoRDCsmqatAbxJzRUZAH0T/7wAYJ142wMEm1bYTW4RTNK9zdOlvUyTBhIGn1IA1om7PUC8yktsc8aQkk82PobxLkDf52ht9Le//a0mT56s9PR09evXr1OPMcaotLRUgwcPVlpamqZMmaKtW7c62UwAlmmebdScXsJNPye3GPOS1tRtVBcIN0+TpvIC9HmOhpdgMKgbbrhBP//5zzv9mPvvv18PPfSQHn30UW3YsEH5+fm68sorVVNT42BLAdjE7W6/t1Goad50NNhILfc3CrOjNJBAHA0v99xzj375y19qzJgxnTrfGKPFixfr7rvv1vXXX6/Ro0fr+eef14kTJ/THP/7RyaYCsEjzmJfmY9HKS5K7RXiJjXkJtdjXiNV1gb6uTw2p37t3r8rLyzVt2rTYMa/Xq8suu0xr166N+5hAIKDq6upWNwBntnjbA0TDi6dleInONmoIq44Bu0DC6FPhpby8XJKUl5fX6nheXl7svrYWLVokn88XuxUWFjreTgB9W7ztAULxwkuLbqMauo2AhNHl8FJaWiqXy9XhbePGjV+pUa4WfdJS47+e2h6Lmj9/vvx+f+xWVlb2lV4bQOKLN9soGmRahpe0pp2l6wLh5m4jKi9An9flT+mtt96qmTNndnhOUVHRaTUmPz9fUmMFpqCgIHa8oqKiXTUmyuv1yuv1ntbrAbBTbHuAFuklFG4fXjJaTJWOnkvlBej7uvwpzcnJUU5OjhNt0fDhw5Wfn6+VK1dq7NixkhpnLK1Zs0b33XefI68JwD7xtgeIN2A3urP0iWBYJ5v2NcpOY8Au0Nc5OuZl//792rx5s/bv369wOKzNmzdr8+bNqq2tjZ1TXFys5cuXS2rsLpo3b54WLlyo5cuX65NPPtGcOXOUnp6uWbNmOdlUABaJtz1AONZt1HKRuuYVdv31jdsD+AgvQJ/naH30V7/6lZ5//vnY79FqyqpVqzRlyhRJ0s6dO+X3+2Pn3HHHHaqvr9ctt9yiqqoqTZgwQStWrFBWVpaTTQVgkXjbAzTPNmo+r+WAXX9945gXwgvQ9zkaXp577jk999xzHZ7TsqwrNf6LqbS0VKWlpc41DIDV4g3YbQ4v7bcHqAuG5D8RlER4ARJBn5oqDQDdoaPtATytVtht/PdbfYtuo36EF6DPI7wAsE5z5aXjdV6i06KrTgRVF2wcsEvlBej7CC8ArBNve4BInPASrbIcrg7EjjHbCOj7CC8ArOOOM1U6XuWlf3pKq8dleZNa3Q+gbyK8ALCOK84idfHWeclKTVLLrELVBUgMhBcA1oltzNjiWLyNGd1ul/q1qL70zyC8AImA8ALAOvG2BwjH2dtIkvqlNweW3KxU5xsH4CsjvACwTnQ6dLztAdqFl7SW4YV90oBEQHgBYJ142wOEwhFJ7cPLWf3TYz/n+6i8AImA8ALAOvHWeYkGmaQ24WVETkbs56KBGQLQ9xFeAFgn3jovoUik6b7W4eWc3MzYz98YPsDxtgH46hzd2wgAekN0nZeW2wM0ZRcleVqHlyvOy9P00fkaNjBDg/ul9VgbAZw+wgsA68TfHqBpzEubyktaikdP/K9xPdc4AF8Z3UYArNO228gYE/uZFXSBxEd4AWAdd5up0i3XeyG8AImP8ALAOq5Y5aUxtIQIL4BVCC8ArBOtvISbMkvLsS9Jbr72gETHpxiAddwdVF7ILkDi42MMwDrRrqHYmJcwlRfAJnyKAVgntj1A09ou4RbdRgx5ARIf4QWAddqu89JyU0aXi/QCJDrCCwDrtF3n5VQ7SgNITIQXANY5ZeWFqgtgBcILAOvE9jZqM9uo7Y7SABIT4QWAdU7VbeQmvABWILwAsM6ptgeg8gLYgfACwDpttweg8gLYhfACwDqx7QEiVF4AGxFeAFjHExuw2/h7qGm1OqZKA3YgvACwTjSjRMe8RLuPCC+AHQgvAKwT2x4gWnkJE14AmxBeAFin3SJ1hkXqAJsQXgBYh+0BALsRXgBYJ1Z5aTvbyEN4AWzgaHj57W9/q8mTJys9PV39+vXr1GPmzJkjl8vV6jZx4kQnmwnAMm23B2BvI8AujoaXYDCoG264QT//+c+79LiSkhIdOnQodnv99dcdaiEAG7XtNgrRbQRYJcnJJ7/nnnskSc8991yXHuf1epWfn+9AiwCcCdpuDxAhvABW6ZNjXlavXq3c3FyNHDlSc+fOVUVFxSnPDQQCqq6ubnUDcGZruz0AlRfALn0uvEyfPl0vvfSS3nnnHT344IPasGGDLr/8cgUCgbjnL1q0SD6fL3YrLCzs4RYD6Gvabg8QDTFJ7j73lQfgNHT5k1xaWtpuQG3b28aNG0+7QTfeeKOuueYajR49WjNmzNAbb7yhTz/9VK+99lrc8+fPny+/3x+7lZWVnfZrA7BDtMJi2ixSx8aMgB26PObl1ltv1cyZMzs8p6io6HTb005BQYGGDRumXbt2xb3f6/XK6/V22+sBSHzuU+wqzcaMgB26HF5ycnKUk5PjRFviqqysVFlZmQoKCnrsNQEktrbbA0RX2HUzVRqwgqMdwPv379fmzZu1f/9+hcNhbd68WZs3b1ZtbW3snOLiYi1fvlySVFtbq9tvv13r1q3Tvn37tHr1as2YMUM5OTm67rrrnGwqAIu03R4gROUFsIqjU6V/9atf6fnnn4/9PnbsWEnSqlWrNGXKFEnSzp075ff7JUkej0dbtmzRCy+8oOPHj6ugoEBTp07Vyy+/rKysLCebCsAisW6jCFOlARs5Gl6ee+65L13jJboOgySlpaXprbfecrJJAM4A7ra7ShNeAKswbxCAddrtKh2JSKLbCLAF4QWAdaLLuTTvKh09TngBbEB4AWCdttsDUHkB7EJ4AWCd9uu8NB0nvABWILwAsI6rzfYAVF4AuxBeAFjH42qzPQCzjQCrEF4AWKfdbKOm/3pYYRewAuEFgHVcsTEvjf8NN23M6PEQXgAbEF4AWCc6MJfKC2AnwgsA67CrNGA3wgsA63hOsT0AU6UBOxBeAFjH1WbAboTKC2AVwgsA60QzijGNq+w2T5XmKw+wAZ9kANZxtxiYa0xz5cXDNx5gBT7KAKzTMrxEqLwA1uGTDMA6rhbfbGFjWkyV7qUGAehWhBcA1vG06TZqXqSOrzzABnySAVjnVN1GzDYC7EB4AWCdlgvpRkzzlGlW2AXsQHgBYJ1TD9glvAA2ILwAsE7LjBKJmBZTpQkvgA0ILwCs0zKkRIwUikTaHQeQuAgvAKzjatNtFKbyAliF8ALASi13lia8AHYhvACwUnTQrjGKhRemSgN2ILwAsFI0vIQjzSvsugkvgBUILwCs5GrRbRQKU3kBbEJ4AWCl6PiWlt1GLFIH2IHwAsBK0W6jSMuNGam8AFYgvACwUnO3UYsBu2wrDViB8ALASq0qL03hxU23EWAFwgsAK8XWeYmYFlOl+coDbMAnGYCVouNbGrcHiE6V7s0WAegufJQBWMnVotsoQuUFsIpjn+R9+/bppz/9qYYPH660tDSdffbZWrBggYLBYIePM8aotLRUgwcPVlpamqZMmaKtW7c61UwAlmq5PUCI7QEAqzgWXnbs2KFIJKKnnnpKW7du1cMPP6wnn3xS//Zv/9bh4+6//3499NBDevTRR7Vhwwbl5+fryiuvVE1NjVNNBWChltsDRAgvgFWSnHrikpISlZSUxH4fMWKEdu7cqSeeeEIPPPBA3McYY7R48WLdfffduv766yVJzz//vPLy8vTHP/5RN910k1PNBWCZltsDhNjbCLBKj3YA+/1+DRgw4JT37927V+Xl5Zo2bVrsmNfr1WWXXaa1a9fGfUwgEFB1dXWrGwBEh7e0mipNeAGs0GPhZc+ePXrkkUd08803n/Kc8vJySVJeXl6r43l5ebH72lq0aJF8Pl/sVlhY2H2NBpCwmtd5UWyFXSovgB26HF5KS0vlcrk6vG3cuLHVYw4ePKiSkhLdcMMN+tnPfvalr+Fqs5CUMabdsaj58+fL7/fHbmVlZV19SwAsxCJ1gL26PObl1ltv1cyZMzs8p6ioKPbzwYMHNXXqVE2aNElPP/10h4/Lz8+X1FiBKSgoiB2vqKhoV42J8nq98nq9nWw9gDNFNKdEd5SWqLwAtuhyeMnJyVFOTk6nzj1w4ICmTp2qcePG6dlnn5X7S9ZYGD58uPLz87Vy5UqNHTtWkhQMBrVmzRrdd999XW0qgDNYtMoSDEdixzzsbQRYwbExLwcPHtSUKVNUWFioBx54QEeOHFF5eXm7sSvFxcVavny5pMbuonnz5mnhwoVavny5PvnkE82ZM0fp6emaNWuWU00FYKFokaUh1CK80G0EWMGxqdIrVqzQ7t27tXv3bg0ZMqTVfcY0l3F37twpv98f+/2OO+5QfX29brnlFlVVVWnChAlasWKFsrKynGoqAAtFKy+hSIvwQrcRYAXHwsucOXM0Z86cLz2vZZCRGqsvpaWlKi0tdaZhAM4Izd1Gzd8xhBfADmz0AcBK0SF2oTDdRoBtCC8ArBStvDQ0hRe3i0XqAFsQXgBYydWm24guI8AehBcAVvK0mW1EeAHsQXgBYKW23UaMdwHsQXgBYKXmqdJ0GwG2IbwAsFK00BKk2wiwDuEFgJXadRt9yfYkABIHn2YAVopmlWh4YVNGwB6EFwBWaq68MOYFsA3hBYCV2ncbEV4AWxBeAFgptqs04QWwDuEFgJViU6XpNgKsQ3gBYKXo9gABBuwC1iG8ALCSJzrbKBTdmJHwAtiC8ALASm1X2E3yEF4AWxBeAFip7WwjKi+APQgvAKzkajPbiDEvgD0ILwCsFK20RPc2chNeAGsQXgBYKTo1OrrCLpUXwB6EFwBWatttxDovgD0ILwCsxPYAgL0ILwCsFM0qsanShBfAGoQXAFZqN2CXqdKANQgvAKzkatNtxCJ1gD0ILwCsFNseILYxI193gC34NAOwUrsBuxReAGsQXgBYKba3UVPlhUXqAHsQXgBYKTo+N9hUeUmm2wiwBp9mAFZqO7uIygtgD8ILACu1XZSOdV4AexBeAFip7bIurLAL2IPwAsBKbbuNqLwA9iC8ALBS26xC5QWwh2PhZd++ffrpT3+q4cOHKy0tTWeffbYWLFigYDDY4ePmzJkjl8vV6jZx4kSnmgnAUm0rL4QXwB5JTj3xjh07FIlE9NRTT+mcc87RJ598orlz56qurk4PPPBAh48tKSnRs88+G/s9JSXFqWYCsJSLbiPAWo6Fl5KSEpWUlMR+HzFihHbu3KknnnjiS8OL1+tVfn6+U00DcAbwtKu80EsO2KJHP81+v18DBgz40vNWr16t3NxcjRw5UnPnzlVFRcUpzw0EAqqurm51A4D2Y156px0Aul+PfZz37NmjRx55RDfffHOH502fPl0vvfSS3nnnHT344IPasGGDLr/8cgUCgbjnL1q0SD6fL3YrLCx0ovkAEkzbRemovAD26PKnubS0tN2A2ra3jRs3tnrMwYMHVVJSohtuuEE/+9nPOnz+G2+8Uddcc41Gjx6tGTNm6I033tCnn36q1157Le758+fPl9/vj93Kysq6+pYAWKjtOi+MeQHs0eUxL7feeqtmzpzZ4TlFRUWxnw8ePKipU6dq0qRJevrpp7vcwIKCAg0bNky7du2Ke7/X65XX6+3y8wKwG7ONAHt1Obzk5OQoJyenU+ceOHBAU6dO1bhx4/Tss8/KfRpl28rKSpWVlamgoKDLjwVw5mo/YJfwAtjCsU7ggwcPasqUKSosLNQDDzygI0eOqLy8XOXl5a3OKy4u1vLlyyVJtbW1uv3227Vu3Trt27dPq1ev1owZM5STk6PrrrvOqaYCsBDbAwD2cmyq9IoVK7R7927t3r1bQ4YMaXWfMSb2886dO+X3+yVJHo9HW7Zs0QsvvKDjx4+roKBAU6dO1csvv6ysrCynmgrAQmwPANjLsfAyZ84czZkz50vPaxlk0tLS9NZbbznVJABnELYHAOzF3EEAVmo7VTrJQ3gBbEF4AWCltt1GbX8HkLgILwCs1H7MC193gC34NAOwEmNeAHsRXgBYidlGgL0ILwCsxDovgL0ILwCsxPYAgL0ILwCs1Das0G0E2IPwAsBKdBsB9iK8ALAS3UaAvQgvAKxEeAHsRXgBYKX2Y174ugNswacZgJWSPVReAFsRXgBYKcnT+uuN8ALYg/ACwEptp0YTXgB7EF4AWInwAtiL8ALASm27jdqOgQGQuAgvAKzUNqykePi6A2zBpxmAldp2EyUTXgBr8GkGYKW2YSWJbiPAGoQXAFZqO2CXygtgDz7NAKzUdkVdwgtgDz7NAKzUspvI43YxVRqwCOEFgJVahpe2XUgAEhvhBYCVWnYbEV4AuxBeAFipZeXF5SK8ADYhvACwUnKLygvRBbAL4QWAlVoN0CW9AFYhvACwUsvtAcgugF0ILwCs1HKcC2NeALsQXgBYj+wC2IXwAsB6ZBfALoQXANaj2wiwC+EFgPXCEdPbTQDQjRwNL//wD/+goUOHKjU1VQUFBZo9e7YOHjzY4WOMMSotLdXgwYOVlpamKVOmaOvWrU42E4DlIobwAtjE0fAydepU/eUvf9HOnTu1dOlS7dmzR9/73vc6fMz999+vhx56SI8++qg2bNig/Px8XXnllaqpqXGyqQAsFqHyAljFZUzP/ZPk1Vdf1Xe+8x0FAgElJye3u98Yo8GDB2vevHm68847JUmBQEB5eXm67777dNNNN33pa1RXV8vn88nv9ys7O7vb3wOAxFF012uSpG8UDdBfbp7Uy60B0JGu/P3dY2Nejh07ppdeekmTJ0+OG1wkae/evSovL9e0adNix7xery677DKtXbs27mMCgYCqq6tb3QBAkh75wVgNHZCuf//2eb3dFADdyPHwcueddyojI0MDBw7U/v379V//9V+nPLe8vFySlJeX1+p4Xl5e7L62Fi1aJJ/PF7sVFhZ2X+MBJLQZFw3W3+6YqguH9OvtpgDoRl0OL6WlpXK5XB3eNm7cGDv/X//1X7Vp0yatWLFCHo9HP/rRj/RlPVVtpzUaY0451XH+/Pny+/2xW1lZWVffEgAASCBJXX3ArbfeqpkzZ3Z4TlFRUeznnJwc5eTkaOTIkTrvvPNUWFio9evXa9Kk9v3P+fn5khorMAUFBbHjFRUV7aoxUV6vV16vt6tvAwAAJKguh5doGDkd0YpLIBCIe//w4cOVn5+vlStXauzYsZKkYDCoNWvW6L777jut1wQAAHZxbMzLBx98oEcffVSbN2/W559/rlWrVmnWrFk6++yzW1VdiouLtXz5ckmN3UXz5s3TwoULtXz5cn3yySeaM2eO0tPTNWvWLKeaCgAAEkiXKy+dlZaWpmXLlmnBggWqq6tTQUGBSkpK9Oc//7lVN8/OnTvl9/tjv99xxx2qr6/XLbfcoqqqKk2YMEErVqxQVlaWU00FAAAJpEfXeekJrPMCAEDi6ZPrvAAAAHQHwgsAAEgohBcAAJBQCC8AACChEF4AAEBCIbwAAICEQngBAAAJhfACAAASimMr7PaW6Jp71dXVvdwSAADQWdG/tzuzdq514aWmpkaSVFhY2MstAQAAXVVTUyOfz9fhOdZtDxCJRHTw4EFlZWXJ5XJ163NXV1ersLBQZWVlbD3wJbhWnce16jyuVddwvTqPa9V5Tl0rY4xqamo0ePBgud0dj2qxrvLidrs1ZMgQR18jOzubP9ydxLXqPK5V53Gtuobr1Xlcq85z4lp9WcUligG7AAAgoRBeAABAQiG8dIHX69WCBQvk9Xp7uyl9Hteq87hWnce16hquV+dxrTqvL1wr6wbsAgAAu1F5AQAACYXwAgAAEgrhBQAAJBTCCwAASCiElxaqqqo0e/Zs+Xw++Xw+zZ49W8ePH+/wMcYYlZaWavDgwUpLS9OUKVO0devWVufcdNNNOvvss5WWlqZBgwbp2muv1Y4dOxx8J85z4lodO3ZM//zP/6xRo0YpPT1dQ4cO1b/8y7/I7/c7/G6c59SfraefflpTpkxRdna2XC7Xlz5nX/T4449r+PDhSk1N1bhx4/Tuu+92eP6aNWs0btw4paamasSIEXryySfbnbN06VKdf/758nq9Ov/887V8+XKnmt+juvtabd26Vd/97ndVVFQkl8ulxYsXO9j6ntXd12rJkiW65JJL1L9/f/Xv319XXHGFPvjgAyffQo/p7mu1bNkyjR8/Xv369VNGRoYuvvhi/eEPf+jeRhvElJSUmNGjR5u1a9eatWvXmtGjR5tvf/vbHT7m3nvvNVlZWWbp0qVmy5Yt5sYbbzQFBQWmuro6ds5TTz1l1qxZY/bu3Ws+/PBDM2PGDFNYWGhCoZDTb8kxTlyrLVu2mOuvv968+uqrZvfu3ebtt9825557rvnud7/bE2/JUU792Xr44YfNokWLzKJFi4wkU1VV5fA76V5//vOfTXJyslmyZInZtm2b+cUvfmEyMjLM559/Hvf8zz77zKSnp5tf/OIXZtu2bWbJkiUmOTnZvPLKK7Fz1q5dazwej1m4cKHZvn27WbhwoUlKSjLr16/vqbflCCeu1QcffGBuv/1286c//cnk5+ebhx9+uIfejbOcuFazZs0yjz32mNm0aZPZvn27+cd//Efj8/nMF1980VNvyxFOXKtVq1aZZcuWmW3btpndu3ebxYsXG4/HY958881uazfhpcm2bduMpFZfcOvWrTOSzI4dO+I+JhKJmPz8fHPvvffGjp08edL4fD7z5JNPnvK1PvroIyPJ7N69u/veQA/qyWv1l7/8xaSkpJiGhobuewM9rCeu16pVqxIyvHzjG98wN998c6tjxcXF5q677op7/h133GGKi4tbHbvpppvMxIkTY79///vfNyUlJa3Oueqqq8zMmTO7qdW9w4lr1dKwYcOsCS9OXytjjAmFQiYrK8s8//zzX73BvagnrpUxxowdO9b8+7//+1drbAt0GzVZt26dfD6fJkyYEDs2ceJE+Xw+rV27Nu5j9u7dq/Lyck2bNi12zOv16rLLLjvlY+rq6vTss89q+PDhCbvzdU9dK0ny+/3Kzs5WUlLibsPVk9crkQSDQX344Yet3qMkTZs27ZTvcd26de3Ov+qqq7Rx40Y1NDR0eE4iXzenrpWNeupanThxQg0NDRowYED3NLwX9MS1Msbo7bff1s6dO3XppZd2W9sJL03Ky8uVm5vb7nhubq7Ky8tP+RhJysvLa3U8Ly+v3WMef/xxZWZmKjMzU2+++aZWrlyplJSUbmp9z3L6WkVVVlbqN7/5jW666aav2OLe1VPXK9EcPXpU4XC4S++xvLw87vmhUEhHjx7t8JxEvm5OXSsb9dS1uuuuu3TWWWfpiiuu6J6G9wInr5Xf71dmZqZSUlJ0zTXX6JFHHtGVV17ZbW23PryUlpbK5XJ1eNu4caMkyeVytXu8MSbu8Zba3h/vMT/84Q+1adMmrVmzRueee66+//3v6+TJk1/x3XWvvnKtpMYt16+55hqdf/75WrBgwVd4V87pS9crkXX1PcY7v+1xW6+bE9fKVk5eq/vvv19/+tOftGzZMqWmpnZDa3uXE9cqKytLmzdv1oYNG/Tb3/5Wt912m1avXt1tbU7cWnwn3XrrrZo5c2aH5xQVFenjjz/W4cOH29135MiRdikzKj8/X1JjEi0oKIgdr6ioaPeY6CyTc889VxMnTlT//v21fPly/eAHP+jqW3JMX7lWNTU1KikpUWZmppYvX67k5OSuvpUe0VeuV6LKycmRx+Np9y+8jt5jfn5+3POTkpI0cODADs9J5Ovm1LWykdPX6oEHHtDChQv117/+VRdeeGH3Nr6HOXmt3G63zjnnHEnSxRdfrO3bt2vRokWaMmVKt7Td+spLTk6OiouLO7ylpqZq0qRJ8vv9raa+vf/++/L7/Zo8eXLc5x4+fLjy8/O1cuXK2LFgMKg1a9ac8jFRxhgFAoHueZPdpC9cq+rqak2bNk0pKSl69dVX+/S/avrC9UpkKSkpGjduXKv3KEkrV6485XucNGlSu/NXrFih8ePHx0Luqc5J5Ovm1LWykZPX6ne/+51+85vf6M0339T48eO7v/E9rCf/XHX733ndNvTXAiUlJebCCy8069atM+vWrTNjxoxpN5111KhRZtmyZbHf7733XuPz+cyyZcvMli1bzA9+8INW01n37NljFi5caDZu3Gg+//xzs3btWnPttdeaAQMGmMOHD/fo++tOTlyr6upqM2HCBDNmzBize/duc+jQodgtkaeVG+PM9TLGmEOHDplNmzaZJUuWGEnmb3/7m9m0aZOprKzssff2VUSnaT7zzDNm27ZtZt68eSYjI8Ps27fPGGPMXXfdZWbPnh07PzpN85e//KXZtm2beeaZZ9pN03zvvfeMx+Mx9957r9m+fbu59957rZoq3Z3XKhAImE2bNplNmzaZgoICc/vtt5tNmzaZXbt29fj7605OXKv77rvPpKSkmFdeeaXVd1NNTU2Pv7/u5MS1WrhwoVmxYoXZs2eP2b59u3nwwQdNUlKSWbJkSbe1m/DSQmVlpfnhD39osrKyTFZWlvnhD3/YbuqpJPPss8/Gfo9EImbBggUmPz/feL1ec+mll5otW7bE7j9w4ICZPn26yc3NNcnJyWbIkCFm1qxZp5wimyicuFbR6b7xbnv37u2ZN+YQJ66XMcYsWLAg7vVq+Tx93WOPPWaGDRtmUlJSzNe+9jWzZs2a2H0//vGPzWWXXdbq/NWrV5uxY8ealJQUU1RUZJ544ol2z/kf//EfZtSoUSY5OdkUFxebpUuXOv02ekR3X6u9e/fG/fPT9nkSUXdfq2HDhsW9VgsWLOiBd+Os7r5Wd999tznnnHNMamqq6d+/v5k0aZL585//3K1tdhnTNNIGAAAgAVg/5gUAANiF8AIAABIK4QUAACQUwgsAAEgohBcAAJBQCC8AACChEF4AAEBCIbwAAICEQngB0OumTJmiefPm9XYzACQIVtgF0OuOHTum5ORkZWVl9XZTACQAwgsAAEgodBsB6HVtu42Kioq0cOFC/eQnP1FWVpaGDh2qp59+usPneOWVVzRmzBilpaVp4MCBuuKKK1RXV+dwywH0BsILgD7pwQcf1Pjx47Vp0ybdcsst+vnPf64dO3bEPffQoUP6wQ9+oJ/85Cfavn27Vq9ereuvv14UlgE7JfV2AwAgnquvvlq33HKLJOnOO+/Uww8/rNWrV6u4uLjduYcOHVIoFNL111+vYcOGSZLGjBnTo+0F0HOovADoky688MLYzy6XS/n5+aqoqIh77kUXXaRvfetbGjNmjG644QYtWbJEVVVVPdVUAD2M8AKgT0pOTm71u8vlUiQSiXuux+PRypUr9cYbb+j888/XI488olGjRmnv3r090VQAPYzwAsAKLpdL3/zmN3XPPfdo06ZNSklJ0fLly3u7WQAcwJgXAAnv/fff19tvv61p06YpNzdX77//vo4cOaLzzjuvt5sGwAGEFwAJLzs7W3/729+0ePFiVVdXa9iwYXrwwQc1ffr03m4aAAewSB0AAEgojHkBAAAJhfACAAASCuEFAAAkFMILAABIKIQXAACQUAgvAAAgoRBeAABAQiG8AACAhEJ4AQAACYXwAgAAEgrhBQAAJJT/H6I3aV+heXpfAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "V.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "e266fc3d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='in s'>"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "I.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "d4529499",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.005392354784035159"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R = V / I\n",
    "R=R.loc[:0].mean()\n",
    "R"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "17102821",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='in s'>"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dIdt = pd.Series(np.gradient(I, I.index.to_series()), index=I.index)\n",
    "dIdt.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "944f16c1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.55619151e-05])"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L0 = 1e-6\n",
    "t_start = -0.02\n",
    "\n",
    "from scipy.optimize import curve_fit\n",
    "\n",
    "def fit_func(I, L):\n",
    "    dIdt = pd.Series(np.gradient(I, I.index.to_series()), index=I.index)\n",
    "    return L * dIdt + R * I\n",
    "\n",
    "L_fit_off, _ = curve_fit(fit_func, I.loc[-0.02:], V.loc[-0.02:], p0=L0)\n",
    "\n",
    "V_sim = fit_func(I.loc[-0.02:], L_fit_off)\n",
    "\n",
    "V_sim.plot()\n",
    "V.plot()\n",
    "\n",
    "L_fit_off"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "3af7b4bf",
   "metadata": {},
   "source": [
    "So we conclude with this cludgy method that L = 35.6 uH. Let's also try the turn on data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "9a97d9ed",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.55619151e-05])"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "I = data_turnon['current'].ewm(span = smoothing_window).mean() * ammeter_sensivitiy\n",
    "V = data_turnon['coil'].ewm(span = smoothing_window).mean()\n",
    "\n",
    "L0 = 1e-6\n",
    "t_start = -0.02\n",
    "\n",
    "from scipy.optimize import curve_fit\n",
    "\n",
    "def fit_func(I, L):\n",
    "    dIdt = pd.Series(np.gradient(I, I.index.to_series()), index=I.index)\n",
    "    return L * dIdt + R * I\n",
    "\n",
    "L_fit_on, _ = curve_fit(fit_func, I.loc[-0.02:], V.loc[-0.02:], p0=L0)\n",
    "\n",
    "V_sim = fit_func(I.loc[-0.02:], L_fit_on)\n",
    "\n",
    "V_sim.plot()\n",
    "V.plot()\n",
    "\n",
    "L_fit_off"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "280ed08e",
   "metadata": {},
   "source": [
    "From the turn-on data we get L = 28.6 uH. Neither are great fits, but both are > 1uH. \n",
    "\n",
    "This isn't super important, but let's go for L = "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "70321f4d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.20967719e-05])"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L_fit = (L_fit_off + L_fit_on) / 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "09a154d7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([6.9302864e-06])"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L_std = np.sqrt((L_fit_off - L_fit)**2+(L_fit_on - L_fit)**2)\n",
    "L_std"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6a29e736",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/fig11/Chamber1Magnets.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

# ------------------------------------
# Calibration data - chamber 1 magnets
# 06/09/2022 - magnets only
# 1-3 axis
displacement13 = (np.linspace(20, 130, 23) - 11.9)/10
field131 = np.array([-107, -4, 55, 77, 81, 78, 64, 58, 44, 33, 20, 12, -6, -19, -30, -32, -46, -59, -66, -73, -74, -59, -28])
field132 = np.array([-108, -2, 52, 79, 81, 77, 65, 59, 47, 33, 21, 8, -3, -17, -23, -34, -43, -56, -68, -73, -75, -61, -33])
field133 = np.array([-121, -13, 53, 76, 81, 77, 69, 57, 47, 32, 17, 6, -6, -19, -29, -34, -43, -60, -69, -74, -76, -63, -27])

# 2-4 axis
displacement24 = (np.linspace(20, 130, 23) - 11.9)/10
field241 = np.array([117, 4, -60, -74, -75, -72, -57, -48, -38, -25, -12, 2, 12, 19, 33, 47, 57, 72, 77, 75, 62, 34, -50])
field242 = np.array([73, 4, -50, -70, -76, -65, -62, -53, -33, -28, -17, -4, 7, 22, 34, 45, 57, 68, 74, 77, 72, 51, -30])
field243 = np.array([119, -4, -59, -73, -77, -67, -59, -45, -35, -23, -15, -1, 10, 21, 35, 48, 58, 71, 76, 78, 71, 25, -62])
field24av = np.mean([field241, field242, field243], axis=0)


# 08/09/2022 - permanent magnets and coils (8 A)
# 1-3 axis, + to R2, - to R1
displacement13c3 = (np.linspace(20, 130, 23) - 11.9)/10
field13c31 = np.array([-110, 7.81, 68.3, 91.2, 96.3, 90.8, 79.3, 66.0, 61.4, 45.6, 32.4, 14.33, 2.34, -10.3, -21.21, -32.7, -44.3, -62.2, -73.3, -83.4, -87.4, -78.2, -52.1])
field13c32 = np.array([-133.8, 4.51, 60.8, 89.7, 96.6, 93.7, 81.4, 75.3, 54.9, 43.3, 30.3, 13.06, 1.49, -14.16, -22.3, -36.9, -47.9, -62.6, -73.5, -82.9, -86.7, -79.7, -50.7])
field13c33 = np.array([-110.6, -21.2, 42.6, 89.8, 96.5, 90.6, 82.2, 68.6, 60.4, 46.9, 30.3, 16.27, -1.33, -10.08, -23.2, -37.7, -53.2, -66, -77.6, -82.4, -86.1, -79.4, -52.1])

# 1-3 axis, + to R1, - to R2
displacement13c4 = (np.linspace(20, 130, 23) - 11.9)/10
field13c41 = np.array([-132.6, -34.3, 17.8, 53.8, 68.3, 69.3, 62.7, 54.3, 43, 33.9, 22, 9.74, -1.53, -10.32, -20.73, -29.5, -38.8, -49.5, -56.3, -62.4, -60, -47.2, -19.1])
field13c42 = np.array([-162, -29.4, 26.33, 58.7, 67.9, 66.2, 59.2, 50.8, 42.2, 31, 20.8, 5.83, 0.76, -10.57, -19.9, -30.7, -41.4, -50.3, -58.1, -63.6, -62.8, -43.4, -22.2])
field13c43 = np.array([-173.2, -39.2, 25.08, 57.9, 67.4, 66.6, 60.9, 54, 45.3, 35.2, 25.4, 14.08, 5.19, -9.53, -21.4, -30.8, -39.6, -49.3, -57.6, -61.6, -60.2, -48.6, -20.3])


# 12/10/2022 - magnets only
# 1-3 axis (measured from front face of main coil holder not permanent magnet holder)
OCTdisplacement13 = (np.linspace(20, 120, 11) - 11.9)/10
OCTfield131 = np.array([33, -67, -73, -55, -33, -8, 19, 41, 61, 75, 64])
# swapped probe to less sensitive since reaching range of previous probe
OCTfield132 = np.array([67, -53, -77, -60, -35, 6, 23, 42, 61, 68, 30])  # last 2 points gaussmeter froze so we reset
OCTfield133 = np.array([70, -57, -73, -57, -26, 3, 28, 47, 71, 73, 36])

# 2-4 axis
OCTdisplacement24 = (np.linspace(20, 120, 11) - 11.9)/10
OCTfield241 = np.array([-82, 39, 74, 59, 38, 2, -23, -43, -60, -68, -8])
OCTfield242 = np.array([-18, 63, 68, 44, 23, -1, -28, -49, -67, -69, -14])
OCTfield243 = np.array([-58, 54, 62, 51, 24, 9, -15, -47, -65, -67, -2])


# 14/10/2022 - tuning with individual coils
# Magnets only
# 1-3 axis (measuring from 3, with an additional 1 mm offset to the permanent magnet front face)
OCTdisplacement13 = (np.linspace(20, 120, 11) - 12.9)/10
OCTfield131 = np.array([-160, 11, 71, 69, 52, 27, -2, -24, -47, -68, -74])
OCTfield132 = np.array([-176, 18, 69, 69, 51, 29, 0, -23, -45, -66, -72])
OCTfield133 = np.array([-161, -10, 59, 70, 52, 29, 0, -25, -43, -65, -73])
# 2-4 axis (measuring from 4, with an additional 1 mm offset to the permanent magnet front face)
OCTdisplacement24 = (np.array([20, 30, 40, 50, 60, 70, 90, 100, 110, 120]) - 12.9)/10
OCTfield241 = np.array([169, -13, -61, -65, -50, -27, 20, 43, 63, 75])
OCTfield242 = np.array([140, -45, -50, -68, -51, -30, 16, 40, 62, 75])
OCTfield243 = np.array([148, -20, -47, -67, -54, -31, 17, 39, 61, 74])

# Coil 3 - 9A, + to black, - to red
OCTdisplacement132c2 = (np.linspace(20, 120, 11) - 12.9)/10
OCTfield132c21 = np.array([-112, 28, 83, 80, 59, 31, 4, -20, -46, -67, -68])
OCTfield132c22 = np.array([-90, 45, 85, 79, 55, 30, 2, -26, -49, -69, -68])
OCTfield132c23 = np.array([-115, 32, 83, 81, 58, 31, 5, -23, -45, -65, -70])


systematicErrorEstimate = 3;
positionErrorEstimate = 2/10;

# ------------------
# Analysis functions

def reverse_hall_probe(dataset):
    return -1*dataset


def create_data_frame(x_data, field_data1, field_data2, field_data3, reverse=False):
    if reverse:
        field_data3 = reverse_hall_probe(field_data3)
        field_data2 = reverse_hall_probe(field_data2)
        field_data1 = reverse_hall_probe(field_data1)
    df = pd.DataFrame(np.transpose([x_data, field_data1, field_data2, field_data3]),
                      columns=['position','field1','field2', 'field3'])
    df['fieldAvg'] = df.loc[:, df.columns != 'position'].mean(axis=1)
    df['fieldErr'] = df[['field1','field2','field3']].sem(axis=1) + systematicErrorEstimate
    return df


def set_plot_parameters():
    return


sizes = 60
alphas = 0.4
shapes1 = 'o'
shapes2 = 's'
cmap1 = plt.cm.viridis
cmap2 = plt.cm.magma
textColour = (0.2, 0.2, 0.2)

def plot_field_data(dataframe, dataframe2='', figure_title='', xrange='', yrange='', fit=False, fitRange='', labelPosition=(70,70), doublePlot=False, fitLabels=['','']):
    plt.rcParams["font.family"] = "serif"
    plt.rcParams['font.sans-serif'] = ['Garamond']
    if xrange:
        dataframe = dataframe.loc[(dataframe['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]
        if doublePlot:
            dataframe2 = dataframe2.loc[(dataframe2['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]
    fig, axes = plt.subplots()

    dataframe.plot(ax=axes, kind='scatter', x='position', y='field1', color=cmap1(70), alpha=alphas, s=sizes, marker=shapes1)
    dataframe.plot(ax=axes, kind='scatter', x='position', y='field2', color=cmap1(150), alpha=alphas, s=sizes, marker=shapes1)
    dataframe.plot(ax=axes, kind='scatter', x='position', y='field3', color=cmap1(220), alpha=alphas, s=sizes, marker=shapes1)

    if doublePlot:
        dataframe2.plot(ax=axes, kind='scatter', x='position', y='field1', color=cmap2(70), alpha=alphas, s=sizes, marker=shapes2)
        dataframe2.plot(ax=axes, kind='scatter', x='position', y='field2', color=cmap2(150), alpha=alphas, s=sizes, marker=shapes2)
        dataframe2.plot(ax=axes, kind='scatter', x='position', y='field3', color=cmap2(220), alpha=alphas, s=sizes, marker=shapes2)

    if yrange:
        axes.set(ylim=yrange)
    if fit:
        plot_fit_data(dataframe, fitRange, cmap1, axes, labelPosition, textColour, label=fitLabels[0], lineStyle='--')
        if doublePlot:
            offsetLabel = np.subtract(labelPosition,(0,15))
            plot_fit_data(dataframe2, fitRange, cmap2, axes, offsetLabel, textColour, label=fitLabels[1], lineStyle='-.')

    axes.set_xlabel('Position (cm)', fontsize=10, color=textColour)
    axes.set_ylabel('Magnetic field (G)', fontsize=10, color=textColour)
    axes.set_title(figure_title, weight='bold', color=textColour)
    axes.tick_params(colors=textColour)
    axes.tick_params(color=textColour, labelcolor=textColour, which='both')
    for spine in axes.spines.values():
        spine.set_edgecolor(textColour)

    plt.minorticks_on()
    axes.grid(True, which='major', alpha = 0.9)
    axes.grid(True, which='minor', linestyle='-', alpha=0.1)
    fig.tight_layout()
    plt.show()


def plot_means(dataframe, dataframe2='', figure_title='', xrange='', yrange='', fit=False, fitRange='', labelPosition=(70, 70), doublePlot=False, fitLabels=['', ''], legendLabels=['', ''], plotType='differentAxes', save=False, filename=''):
    plt.rcParams["font.family"] = "serif"
    plt.rcParams['font.sans-serif'] = ['Garamond']
    plt.rcParams['font.size'] = 16

    if plotType == 'differentAxes':
        shapes1 = 'o'
        shapes2 = 's'
        color1 = cmap1(60)
        color2 = cmap1(190)
    elif plotType == '13Axis':
        shapes1 = 'o'
        shapes2 = 'o'
        color1 = cmap1(100)
        color2 = cmap1(220)

    if xrange:
        dataframe = dataframe.loc[(dataframe['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]
        if doublePlot:
            dataframe2 = dataframe2.loc[
                (dataframe2['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]
    fig, axes = plt.subplots()

    dataframe.plot(ax=axes, kind='scatter', x='position', y='fieldAvg', color=color1, alpha=alphas, s=sizes,
                    marker=shapes1, legend=True, yerr='fieldErr', xerr=positionErrorEstimate)

    if doublePlot:
        dataframe2.plot(ax=axes, kind='scatter', x='position', y='fieldAvg', color=color2, alpha=alphas, s=sizes,
                            marker=shapes2, yerr='fieldErr', xerr=positionErrorEstimate)
        # plt.legend([legendLabels[1]])


    if yrange:
        axes.set(ylim=yrange)
    if fit:
        gradient1 = plot_fit_data(dataframe, fitRange, cmap1, axes, labelPosition, textColour, label=fitLabels[0],
                          lineStyle='--', label_on=False)
        if doublePlot:
            offsetLabel = np.subtract(labelPosition, (0, 15))
            gradient2 = plot_fit_data(dataframe2, fitRange, cmap1, axes, offsetLabel, textColour, label=fitLabels[1],
                            lineStyle='-.', label_on=False)

    if legendLabels:
        legendLabels = [legendLabels[0] + '; gradient = {:.0f} G/cm'.format(gradient1), legendLabels[1] + '; gradient = {:.0f} G/cm'.format(gradient2)]

    plt.legend(legendLabels, fontsize=12)
    axes.set_xlabel('Position (cm)', fontsize=16, color=textColour)
    axes.set_ylabel('Magnetic field (G)', fontsize=16, color=textColour)
    axes.set_title(figure_title, weight='bold', color=textColour)
    axes.tick_params(colors=textColour)
    axes.tick_params(color=textColour, labelcolor=textColour, which='both')
    for spine in axes.spines.values():
        spine.set_edgecolor(textColour)

    plt.minorticks_on()
    # axes.grid(True, which='major', alpha=0.9)
    # axes.grid(True, which='minor', linestyle='-', alpha=0.1)
    fig.tight_layout()
    if save:
        plt.savefig(filename, format='png', dpi=1200)
    plt.show()



def fit_field_data(dataframe, xrange):
    dfred = dataframe.loc[(dataframe['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]
    fit = np.polyfit(dfred['position'].values.flatten(), dfred['fieldAvg'].values.flatten(), 1, full=True)
    dataframe['fit'] = dataframe['position']
    dataframe['fit'] = dataframe['position'].apply(lambda x: np.polyval(fit[0],x))
    return fit, dataframe


def plot_fit_data(df, fr, cm, ax, lP, tC, label='', lineStyle='-', label_on=True):
    fitting = fit_field_data(df, fr)
    fitdf = fitting[1]
    fitdfRed = fitdf.loc[fitdf['position'].between(np.min(fr), np.max(fr), inclusive='both')]
    fitdfRed.plot(ax=ax, kind='line', x='position', y='fit', color=cm(20), alpha=0.8, legend=None, style=lineStyle)
    if label:
        fitLabel = label + ' = {:.0f} G/cm'.format(fitting[0][0][0])
    else:
        fitLabel = 'field gradient = {:.0f} G/cm'.format(fitting[0][0][0])
    if label_on:
        textbox = ax.annotate(fitLabel, xy=lP, backgroundcolor='1', alpha=1, color=tC)
        textbox.set_bbox(dict(facecolor='white', alpha=0.5, edgecolor='none'))
    gradient = fitting[0][0][0]
    return gradient


# ---------------------
# Analysis and plotting

data13 = create_data_frame(displacement13, field131, field132, field133, reverse=True)
OCTdata13 = create_data_frame(OCTdisplacement13, OCTfield131, OCTfield132, OCTfield133, reverse=True)
# plot_field_data(data13, xrange=[20,110], figure_title='1-3 axis, permanent magnets', fit=True, fitRange=[40,90], labelPosition=(25,70))

data24 = create_data_frame(displacement24, field241, field242, field243)
OCTdata24 = create_data_frame(OCTdisplacement24, OCTfield241, OCTfield242, OCTfield243)
# plot_field_data(data24, xrange=[20,110], figure_title='2-4 axis, permanent magnets', fit=True, fitRange=[40,90], labelPosition=(25,70))

data13c3 = create_data_frame(displacement13c3, field13c31, field13c32, field13c33, reverse=True)
data13c4 = create_data_frame(displacement13c4, field13c41, field13c42, field13c43, reverse=True)
# plot_field_data(dataframe=data13c3, dataframe2=data13c4, xrange=[20,110], figure_title='1-3 axis, permanent magnets + 8 A', fit=True, fitRange=[40,90],
#                 labelPosition=(70,70), doublePlot=True, fitLabels=['field gradient + ','field gradient - '])

OCTdata132c2 = create_data_frame(OCTdisplacement132c2, OCTfield132c21, OCTfield132c22, OCTfield132c23, reverse=True)

plot_means(dataframe=data13, dataframe2=data24, xrange=[2,11], figure_title=None, fit=True, fitRange=[4,9],
           doublePlot=True, legendLabels=['1-3 axis','2-4 axis'], plotType='differentAxes', save=True, filename='PermanentMagnets.png')


plot_means(dataframe=data13c3, dataframe2=data13c4, xrange=[2,11], figure_title=None, fit=True, fitRange=[4,9],
            doublePlot=True, legendLabels=['+8 A trimming','-8 A trimming'], plotType='13Axis', save=True, filename='TrimmingCoils.png')

plot_means(dataframe=OCTdata13, dataframe2=OCTdata24, xrange=[2,12], figure_title=None, fit=True, fitRange=[4,9],
           doublePlot=True, legendLabels=['1-3 axis','2-4 axis'], plotType='differentAxes', save=False, filename='PermanentMagnets_October.png')

plot_means(dataframe=OCTdata13, dataframe2=OCTdata132c2, xrange=[2,11], figure_title=None, fit=True, fitRange=[4,9], labelPosition=(62,60),
                doublePlot=True,  legendLabels=['0 A trimming', '9 A trimming'], plotType='13Axis', save=False, filename='TrimmingCoils_October.png')


==> images/fig11/Chamber2Magnets.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


# Data from 30/11/2023
Dist = np.array([2.5,2,1.5,1,0.5,0])

Dist = np.flip(Dist)+2.55 - 7.4/2

F1 = np.array([-4.31,-2.38,-0.46,1.52,3.47,5.35])/10
F2 = np.array([-4.32,-2.39,-0.46,1.52,3.46,5.36])/10
F3 = np.array([-4.32,-2.39,-0.47,1.51,3.46,5.35])/10

systematicErrorEstimate = 0.2/10
positionErrorEstimate = 0.05

# Mathematica simulated data from -20 to +20 mm (0.7 mm padding each side of each wire)
# x10 to match measured data (measured at 10 A)
simDist = np.linspace(-2, 2, 100)
simField = np.array([-0.772345, -0.757344, -0.742305, -0.727228, -0.712114, -0.696964, \
-0.68178, -0.666562, -0.65131, -0.636027, -0.620713, -0.605368, \
-0.589995, -0.574592, -0.559162, -0.543706, -0.528223, -0.512715, \
-0.497184, -0.481628, -0.46605, -0.450451, -0.43483, -0.41919, \
-0.40353, -0.387851, -0.372155, -0.356442, -0.340712, -0.324967, \
-0.309207, -0.293433, -0.277646, -0.261847, -0.246036, -0.230214, \
-0.214381, -0.198539, -0.182688, -0.16683, -0.150963, -0.13509, \
-0.119211, -0.103327, -0.0874383, -0.0715457, -0.0556499, -0.0397517, \
-0.0238517, -0.00795069, 0.00795068, 0.0238517, 0.0397517, 0.0556499, \
0.0715457, 0.0874383, 0.103327, 0.119211, 0.13509, 0.150963, 0.16683, \
0.182688, 0.198539, 0.214381, 0.230214, 0.246036, 0.261847, 0.277646, \
0.293433, 0.309207, 0.324967, 0.340712, 0.356442, 0.372155, 0.387851, \
0.40353, 0.41919, 0.43483, 0.450451, 0.46605, 0.481628, 0.497184, \
0.512715, 0.528223, 0.543706, 0.559162, 0.574592, 0.589995, 0.605368, \
0.620713, 0.636027, 0.65131, 0.666562, 0.68178, 0.696964, 0.712114, \
0.727228, 0.742305, 0.757344, 0.772345])*10/10

simDistGradient = np.linspace(-2, 2, 199)
simGradient = np.array([0.371033, 0.371514, 0.371989, 0.372458, 0.372921, 0.373378, 0.37383, \
0.374275, 0.374715, 0.375149, 0.375578, 0.376001, 0.376418, 0.376829, \
0.377235, 0.377635, 0.37803, 0.378419, 0.378803, 0.379181, 0.379554, \
0.379922, 0.380284, 0.38064, 0.380991, 0.381337, 0.381678, 0.382013, \
0.382343, 0.382668, 0.382988, 0.383302, 0.383611, 0.383916, 0.384215, \
0.384509, 0.384797, 0.385081, 0.38536, 0.385634, 0.385903, 0.386166, \
0.386425, 0.386679, 0.386928, 0.387173, 0.387412, 0.387647, 0.387876, \
0.388101, 0.388321, 0.388537, 0.388747, 0.388953, 0.389154, 0.389351, \
0.389543, 0.38973, 0.389913, 0.39009, 0.390264, 0.390433, 0.390597, \
0.390756, 0.390911, 0.391062, 0.391208, 0.391349, 0.391486, 0.391619, \
0.391747, 0.391871, 0.39199, 0.392105, 0.392215, 0.392321, 0.392422, \
0.392519, 0.392612, 0.3927, 0.392784, 0.392864, 0.392939, 0.39301, \
0.393077, 0.393139, 0.393197, 0.393251, 0.3933, 0.393345, 0.393386, \
0.393422, 0.393455, 0.393482, 0.393506, 0.393525, 0.39354, 0.393551, \
0.393557, 0.393559, 0.393557, 0.393551, 0.39354, 0.393525, 0.393506, \
0.393482, 0.393455, 0.393422, 0.393386, 0.393345, 0.3933, 0.393251, \
0.393197, 0.393139, 0.393077, 0.39301, 0.392939, 0.392864, 0.392784, \
0.3927, 0.392612, 0.392519, 0.392422, 0.392321, 0.392215, 0.392105, \
0.39199, 0.391871, 0.391747, 0.391619, 0.391486, 0.391349, 0.391208, \
0.391062, 0.390911, 0.390756, 0.390597, 0.390433, 0.390264, 0.39009, \
0.389913, 0.38973, 0.389543, 0.389351, 0.389154, 0.388953, 0.388747, \
0.388537, 0.388321, 0.388101, 0.387876, 0.387647, 0.387412, 0.387173, \
0.386928, 0.386679, 0.386425, 0.386166, 0.385903, 0.385634, 0.38536, \
0.385081, 0.384797, 0.384509, 0.384215, 0.383916, 0.383611, 0.383302, \
0.382988, 0.382668, 0.382343, 0.382013, 0.381678, 0.381337, 0.380991, \
0.38064, 0.380284, 0.379922, 0.379554, 0.379181, 0.378803, 0.378419, \
0.37803, 0.377635, 0.377235, 0.376829, 0.376418, 0.376001, 0.375578, \
0.375149, 0.374715, 0.374275, 0.37383, 0.373378, 0.372921, 0.372458, \
0.371989, 0.371514, 0.371033])


# ------
# Analysis


def create_data_frame(x_data, field_data1, field_data2, field_data3):
    df = pd.DataFrame(np.transpose([x_data, field_data1, field_data2, field_data3]),
                      columns=['position','field1','field2', 'field3'])
    df['fieldAvg'] = df.loc[:, df.columns != 'position'].mean(axis=1)
    df['fieldErr'] = df[['field1','field2','field3']].sem(axis=1) + systematicErrorEstimate
    return df

def create_data_frame_simulation(x_data, field_data):
    df = pd.DataFrame(np.transpose([x_data, field_data]), columns=['position','field'])
    return df


sizes = 60
alphas = 0.5
shapes1 = 'o'
shapes2 = 's'
cmap1 = plt.cm.viridis
textColour = (0.2, 0.2, 0.2)


def fit_field_data(dataframe, xrange, dataType='fieldAvg'):
    dfred = dataframe.loc[(dataframe['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]

    # fit = np.polyfit(dfmred['position'].values.flatten(), dfmred['field'].values.flatten(), 1, full=True)
    fit = np.polyfit(dfred['position'].values.flatten(), dfred[dataType].values.flatten(), 1, full=True)
    print(fit)
    dataframe['fit'] = dataframe['position']
    dataframe['fit'] = dataframe['position'].apply(lambda x: np.polyval(fit[0],x))
    return fit, dataframe


def plot_fit_data(df, fr, cm, ax, lP, tC, label='', lineStyle='-', label_on=True):
    fitting = fit_field_data(df, fr)
    fitdf = fitting[1]
    fitdfRed = fitdf.loc[fitdf['position'].between(np.min(fr), np.max(fr), inclusive='both')]
    fitdfRed.plot(ax=ax, kind='line', x='position', y='fit', color=cm(20), alpha=0.8, legend=None, style=lineStyle)
    if label:
        fitLabel = label + ' = {:.2f} G/mm'.format(fitting[0][0][0])
    else:
        fitLabel = 'field gradient = {:.2f} G/mm'.format(fitting[0][0][0])
    if label_on:
        textbox = ax.annotate(fitLabel, xy=lP, backgroundcolor='1', alpha=1, color=tC)
        textbox.set_bbox(dict(facecolor='white', alpha=0.5, edgecolor='none'))
    gradient = fitting[0][0][0]
    return gradient

# ------
# Plotting

data3d = create_data_frame(Dist, F1, F2, F3)
dataSim = create_data_frame_simulation(simDist, simField)
gradientSim = create_data_frame_simulation(simDistGradient, simGradient)

plt.rcParams["font.family"] = "serif"
plt.rcParams['font.sans-serif'] = ['Garamond']
plt.rcParams['font.size'] = 13
shapes1 = 'o'
color1 = cmap1(50)
color2 = cmap1(220)

xrange=[-2, 2]
fitRange=[-1.5, 1.5]
yrange = ''

data3d = data3d.loc[(data3d['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]
dataSim = dataSim.loc[(dataSim['position'].between(np.min(xrange), np.max(xrange), inclusive='both'))]

fig, axes = plt.subplots()

dataSim.plot(ax=axes, kind='line', x='position', y='field', color=color2)
theoryFit = fit_field_data(dataSim, fitRange, dataType='field')
theoryGradient = theoryFit[0][0][0]
data3d.plot(ax=axes, kind='scatter', x='position', y='fieldAvg', color=color1, alpha=alphas, s=sizes,
                    marker=shapes1, legend=True, yerr='fieldErr', xerr=positionErrorEstimate)



if yrange:
    axes.set(ylim=yrange)

legendLabels = ['Magnetic field measurement', 'Simulated magnetic field, gradient']
legendLabels = [ legendLabels[1] + ' {:.2f} G/cm/A'.format(theoryGradient), legendLabels[0]]
plt.legend(legendLabels, fontsize=11)

# Inset plot of field gradient
left, bottom, width, height = [0.66, 0.25, 0.3, 0.3]
axes2 = fig.add_axes([left, bottom, width, height])
gradientSim.plot(ax=axes2, kind='line', x='position', y='field', color=color2, legend=False)
axes2.set_xlabel('Distance from centre (cm)', fontsize=10, color=textColour)
axes2.set_ylabel('Field gradient\n (G/cm/A)', fontsize=10, color=textColour)
axes2.tick_params(colors=textColour)
axes2.tick_params(color=textColour, labelcolor=textColour, which='both', labelsize=9)

axes.set_xlabel('Distance from centre (cm)', fontsize=13, color=textColour)
axes.set_ylabel('Magnetic field per Amp (G/A)', fontsize=13, color=textColour)
axes.tick_params(colors=textColour)
axes.tick_params(color=textColour, labelcolor=textColour, which='both')
for spine in axes.spines.values():
    spine.set_edgecolor(textColour)

plt.minorticks_on()
# axes.grid(True, which='major', alpha=0.9)
# axes.grid(True, which='minor', linestyle='-', alpha=0.1)
fig.tight_layout()

save = True
if save:
    plt.savefig('3dCoils.png', format='png', dpi=1200)
plt.show()


==> images/fig16/Plot_3d.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "88c9c3af-5f45-424a-b783-eaf23bc861d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({'font.size': 14, 'font.family' : 'serif'})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "91d5524b-f65e-4814-8972-dcdbc2e2c0af",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(2448, 2048)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mot_pic = np.load(\"3d_mot.npy\")\n",
    "mot_pic = np.rot90(mot_pic)\n",
    "mot_pic.shape"
   ]
  },
  {
   "attachments": {
    "2023-05-17%20MOT%20cavity%20scale%20calibration.png": {
     "image/png": "iVBORw0KGgoAAAANSUhEUgAAATUAAAFyCAYAAACUQk3QAAAACXBIWXMAAA7DAAAOwwHHb6hkAAAAGXRFWHRTb2Z0d2FyZQB3d3cuaW5rc2NhcGUub3Jnm+48GgAAIABJREFUeJzsvXuwJclZH/irrKpz7unb93b3nZ5+TE/Pq+f9lEZCjGAkJCGwrQc2OAiEAi+sYW1QsAFa2AUW7AUTeG1wmNjwLnIAwmZt1oDBRPCQBwkWyaAVGiRGYp4909PTj+me7p7pd98+95yqyto/vvwyv8zKqnPOfc204Ou4fc6pysrKzMr81ffO5IP4vhotVCzN47GzP2d/7/6Dp/C2D/yC+aXaLgOQAQASU6aGNt/ToFxljikAOqhTd9Qvr60aZ/h+dWcd5YT6Z6FJbV0N8Zjw9xhljSNJoyyPuTL/q+hxrks1rk9a7lmK70W0dVqMC9XLdWXivrFn36zJjQU/t1rUX5q7FaI8zw/AnyvhHIyRMu1NzfeeaTvfs7T30LZtVWS+8Rit51xrPnNJ7c9/0ni0jY18PmH/3Nqr7bjI9q2u3wl65lsOhTzSljai9nSPUCfFJqLfoRoZEqjIQMcm8DSLGPBBLA5o8rNJPNDrNdlkm9cb3LrGYS0UAto0xM9W9tMfP+31X57LoKEDYGtbKCGF48vPLbEA7Eoo0YbwhVcFn7EyrizVQouK62wCPt89BmjAmpZXK4XA4ZNjIEKSgJXDjdo0wCZpI+b5JOJ7TgY0YN1H3Z/I8RuncBNamYlYosmldQ1eO4c2Ha3n23O9gWf19cUns6szviiB6bm0ds6jCWgSjORCrNG9MCUHUaH9ZdcqYBiaZn50z5cEhZmJKigtubRpSHK360HyxdykdmBjksCPyPdpKbYO19pH1yc3H6d9AYY1rIqm4awkyTcCTVzdaLBE5XYRU9L0YMa0nuIA01rfXjFQD78zTSN2Am68J4l3fk3d5MQ/JieS8b0kOa5OIwuAM2xXKBJJYOPy40ibMnGc581q5oVPBA6FuL+bv9MDmqT1FkXj1A1o60Vda3Jz+umTw4k19l5FqvAXnD+x4gPRnOixcil8UIzV30Ul1n+gtfhcr4kU1rVWQKM6ZtelyfuF96xNS3ULoFXBH58rTfka8WcRiovyN9e9ESJdO5EWbQSN0nwWQo/WJXp20Xr1IT6f/fasx7ycNL+YpuFIY/NpNfePEWHEBkB6V4diA1EZ8RPwGx/qQMJJPi2gMZhtxGLYiDfiZAPM+twjNrkklxaboLH7h8+76w0uAVACW5MTcr/DOTNpzNf/mdT2RVuBjCKF/f36ARrTJGCbtn1tz22SLks+n2mYhlmZi9gLXiHOUDWvWAVNN2A1tJgYksLf3fXJCTQ9oMW+ryfNJu/7pILP2ShuhAFCLq153G/rJF2bG7uuMXTPVwf/JgNdbOGEagcpgjpgcGLgxolc0orPn25Or5ZWw7G00axA0WQQptWpKQ9Mwms2k4tuB9t1mAltlZcIB5smQhGZDE1uLASwcELFabPleEmrGcpZxFZ/wrSDWXNyNkFLRc4ljXv49+6ydOqW45KcbsyVkcp+hab1rc3FoARzle2AvD7Upp/aHL3VRlFcleOo/SXUrUtcj/U3bR3t479OT2aaavzGNt92cWvVbDoz/twI/RlTbDFPYtHbaPUc2urrbwO0Nmrq07omdjvIsNUbiHPQ0jjUbGt3mzaWeA6y76P8lM9iNqDb+BfwdGsn9uJo49pi/es24s1O/GxnacOsJaa+vGthT/atmY4Ti9W7kQAWozYl/ixDGY7bJHJj175wJokP8nz4LLLgexdoJC3A5UTPOMUmvwTTSWJy2L9JLh2zc1Nhef4dAlfb/JxNHN1cYJ6eYqIpwM+i+exX4wqysbROLh3T6DViwMNiDTVjczyy10IxcXEax8AYrU2f5mh1bzSfSwtfOtPqCFfzXOQY1mg648aiTuQnU4I4sK1ezyU5si6SwNYGZJMjWpjWc353+6/FKXS+vdaoOVfXWTGwWjEs5LbC72+Ut1o4XNzf1Q7jWrm0rrdkrO7QCbdN7Iy5BEjnWa5DPpc0qFvWJlUMUq/WxqlJSsVfu8Ur1t/VKPKn4e6kcyuLoCFXNzvX9nrM8bYIgq55NYAfuvR6EgOaahzdoBut5k0vwW0zLJdrJV5k0/Q1ZoaeNPyrATR3H/4Xkg8ovKBCc7krHWuPf2wWPyJZXy3qjOlWYyAWe4mU5kzcOt5uJfZpWnG1y3gwLbfn03qrUKapq80TYZI4OYb2HJI3gtLgs4ua7diAlvGku5atQ7PQLG/kWTjZrjCi1StRfY6LfcWkv5hUJcSeY4LJUQdhq6RYSRxeu0W2iyNLW44D4SKVnNPa3S+mp9UZDjaCUwuBLfZSjPuNdvus8Ytyc8aTqGt8mmtqg5BntWLoG53CPk3bR8kmz668nm5xdIl9bSAouTW6Is6lyXa3TS4HXO0W0BhASooZCGKcWdtzcNbTmM5rs9ww3pjuHu1eBkQxXWYYFRKSfBFtJLVxshvmp9ZGUgwNJ+m1CnjdLhLtNKuDbheXFt67HSjbwMU/HoqeYf1MoTFIWkFlBg8HbHHxl7m0Lm6vTURvLi7dAL3mAouBzHTAkwZ/09NmcoftFAMC2Y+2aB0p/sm+cxqmkGOuNhjIuzi1TRE/mcJFcC2DWRtNO3yzWDqnBTRg7WM6SeSJ6dnYoz8DA5uyk53L5mgCQqzvEgyBZlaOkJpuKU1RiBanXGRt3Fqo4O8Godktg7Mv9Ayvj9Fgtdk6Nno9Txrz2FxRmzF6X2lAJmmS5XNW3UNb1MCs8Y9tXFrX42awamtvm1GEOS6p9AfaYkYdlxYCWhja1TW2s42r1Kt1cW3dIDS924MUfVdnDd0M6uqH5ODkc9HQWIleuzH9S9H0oYzpCqUkpDcS1EKl86wi2BuRYm3v6tfq3T3igDZdXT6gTdKnMTGgxUTQtmfWE+dKKKRwvmPEubnkkLH7TnohUF+aDr1OBI6HWvk0Ob/YLDQ5FZYEstXdu80/cz192trmRVffQo6d50ba6jW4dprdpWsTxM/we9exNzLFfLf4e9uim4WmeXDtYyaBI+7Vr0S5GLBMeh5t+js+5kRS+efux3+heBUbKy2+xRy7ndjdFoMKNH3I5HFJ7VzGtEr1OPG91y+Tx1oBbRpOtPuYwgIUBi11rrfoPGsCSiX+3xSK6WeuJZpFL7Z6txZ/EYZcWnd9bX5pjmQ+M/odt3AC/AaO68Nk2dBY0DN/PMFz8b0XXB/209Up+xHvk2o5N71OqNunbJJxYCMtfjIyYD1Bou3F3GbhjB0bQ6OaMM9mCbsLaTXA7XOPm6iRDEWbaxHYgOncOlajIF4dxSZX14Rrt3w2S06nqJWfba4h4TUhmPm6GxY5Q2DzRzo2+Vena+PvPk3K1z+94WB2bi0Wm7veIYOyPVKk7havNUYg/pi55bbn3BVfDLT3Y9J1XUTPfwORpU2suBbdO+QDjHEtsfLTUlvUwHS6NBa/4iJnM9/V7Gmope9YeG3M9J+CuLOYuBoDDr+dUocmP+WuTTFaXXrtWfwAQ1ovjnAStUXZTEuxOdu1edGk34U41iW9rDbZxKSsufzZ7uKxAaAWKhLbzvP3NzrHNo1ucBqg66bpNspoUvcjbAKA6gQZoD2gPOSwJKDFuDpZhkEuvKcUO/22xEVphaao6kpvPm20bg1YG+fSRjEXjml88WTiTzmXWFXBxGoN/iOgis/xWcXTrpTh3K51pzZv8GsBwGIUchxhn/iY/D0txR6m7+zYVme46OOLOgYAgFPYy3aHE73NAdNvBVE4qWW7Ofh5mvoAJHFxWnljzteGcaPrTV3e9EybkXpH+q+tVvycZm5OFqnls3Dcs6QyckwDGAeWYAlOk1LGh/V3lVtX8bNNNLsWxMsukg8uBLG16NOmyZHWrHOyMUCSnKR0v24xLfTFinmf+35LTYCPcYI8NyYbPnQdWbQe0LEIuhn62WkjCWaPOFg9zcqpTbP+3O5uPq0uoLydpt3DYLVEc2odZ0Pb4r9WOTRgOqMA06x9DB9euDBmMwDEKRQJuI7Qtyv8Po2CPGyLL4bHw6Sm00lODu/ibB8bnb1lGk5tNlq7v9ysflvT3K/rZTZNXeFLp41WEzo2+85Um2AokLL1tUjTDNFqhpEexjSTfDbuTJLcni6k2D6dMTE63NmJrWNN3zz5r40jVFFg88m7NlFArQW3Jj/ZL47bt1HUlqgyVqab1u55v14W0PAZyJdqe5aO7t3qp71nzKlYfpecfZdOMWaI2BDrZyhyxqxg1wpN+waalWKAthFZR7uiCeTkYYrpDbucMtvVC6G+TwJzXBeo49xdre1nXIcDbE6s5DS6tcnAuj6RDVnwuRpqm8+hztPvk0wjtbqXbcw1pQlMzXu21RPSuomfscXfpXeald7oXN7sLhxN943JxgGf4pOueX4ShROozds/BoC+eqHBYQVK/273EyVsa8F5U5dK2vzqYqL8RtHqRdLpYkxnoWk4ttWsnfZUQ7FnN9miHmtLFyD7YBmfLzGOdd2tn21v/fWq+/WgLrE5VIJPQ7OFQnW/CduCjsPzVFOTYlYqjtXscqKdzhprOSwBbAoGnETZcMJ29rkO40hZBAU2P7/+6kKo1i8l0WqjDSbN1e5xlOoD/yU1jb+ffF4boQ9V4v81VhI3EvD3a03snFb/t3pOdH3e1DHLZEhtx8OMGuxrFnJSUryUulEH6A6czCSNuGQgEW/4usmtNYAsiXw3erVm/jSYvmyW9VHS6ri29Xn+026yws9wvaSdHAr9yHGuf1qgnaZcU11B1O3Uu4bRjenOYufe6KJjjKbhOFcH2H5cZ0wPM6nOmD/ZJAfK8BnwDlJ8vy4nXdnPrrZFztXa/XmtmaCHY8NACG6WU5NzKza51861Tb8be/hymT410dqIxa9J1lCpImjTgbapQmJ1dYNR0roupl0r/DxdG5rzJcw75xu71pGNalrD/M83OsW4k65JMKvDbTazP5qj0PLYtpDaFlUXMMdfTPF0Pz53FS83mUKjQasuTVKrBRSghbD+4ud04LP+bh/T0yyiXBe3Nk0/eazHoPjPdl1agh58IGWxc6P2YZAS45oMBbGBuBa5MiY5MPw5qT/T9jd8mDHurOtRxFIth7+7rJSunX6Wjpg7Rxe5MdKRhaSho7o0AEbJ3zQWhEDWCmzs2mEpjCrYeOrm2KYDtvVPez3JEtr2IpiVmOOrwOJ+14so8TK1tLVtLc+uDcjXzKld6/qzkNrE6RhN29/ZH9zs6XRimRVixya90XXwB0wH7rIG7YMbU+38m1wGDr/uiS4CiXzxbBx3NIlDi5/fzKgCJqlXm8Ypt03ymHRN7L7V5Oe1Jmp7vlKfJvvrxOw1tmiSmNZW/o1IMUBrG57ZFa9rSc29OupKHxNyawwSoShViLpkOXnM1Qq0AJPg2kKLWSjyThRBzV0cxa24gA8+G7ERil+fHLs4uK1/G2LpfNbbIhob8+mktHDD526axcAQcn++/n4defdpFucbmZOLiZ9d5aah0Cdtcjoh1Qp+k6jNGso6OAYROfELOI98TuAYArZMe6OC7+GLoBJHhP4vmue5HQA04IwCRuz0wa4IrpDGjvYt8uTvtkUWB51mwHV3mu74CyXM37ZxACc5t5i1OHx20zMk7v/pGJpwo5v2Pssx9tsc19/K8r7xaIMVErEBfaPSNA95NQYCJh/QZChRt7jJ9/SVoc1jbdfLehw5EZARZyzOtmdA8L/HsiuE7awQbz9TW8bV1IixXe1wny7aoE3s9vs0/d4B7SL7WvKkbc5GLCXQcL9YjQga1iCdcPlzep3iNH3XQjfWbYxqnlsFqLVbzOJlrxWaxtLJv6ehWORAoDz3fscsmzExuOsY0N6HJvnZZWu4jUymdYzka0LOINYWCcbhi2Gal5+MOeXrS+iJSQ2ZphPNJi+6tQDkRnBoXTTJeBDO62le5mEdYT2z0uRY1mYssQy1arZtFaAWdiCckNcSdzYtycU4vXHAFztj14VcRVv+s2lzTMWuba+jySGGbJH8nbSUAZw4GJuck3yoYt/lsZhagO8z6/5Fq9U5TaZpgY3LbRywcR+7okKm04m1nWuPwV0NdQW3O4oDW5zW+IQnIfhXAq314fmpqtvPS5FyWmsWP+zpH+N0tqEQLLp2U58GWCYlAYxN7LH45GOynH9fGgdHDoJ1456TwMcHnemyYszCqW0sheOrzP8SFNYigsZAci2W6Fhwe25/zQJmssYZKdTnXMvU9ZA3Tuxst4AyoAFux/OQmjsstgFVc8/N2PWTdmwMAU2W5++SiwuPAe0gLbmKWNaGrkwOkpT3vwylSrxn2BYnK+c068kc1R3LZONBau0Unx+zAFtMXJ20Mc2sFB/jyc7d/nNrr2kmeuM/1NXRJDG7ndrdN+QxB2CSaAJKYAgBApHfklx5NZWDaglfLxZSF2eVRb7HACrGPTAHFVtcMU/58Bj3UXKq5N6hWi3Bsb6wCkBBqgOkC6cDxkkLeXqgaHuCbWLpWnZ6ny7qo6vtPPcluK0e0Jrit3x+bXO17aW2Ljo1rugrhdr6slpOLV6/zEPVXlLeI1TAM82iF4op4sPvoStASKHyP5zccpd2BqnQEgqgwXmG7gaynknt8UkF4TLMoTYX8yT9TWnaUQZPW4MArY/ptw0E4pZY6aMn6ydKWjOupMH5eDtioNeetFM+xybHE6fQ2inD90JqO95FvvjpjsXaEV+Tmxdj8oakcFBC0brNZaKNYpkv5O/mPZtAFtYTPqK4zqR5rA2QuxTIsiyfDydtLENqeE2buM2Lkz8ll9TWF1lv2Ga+3gdeZcr5WrYS7S8V5m4502pYrjataJsHs2wcIkFY0qQ5Fu7L6YedMTkOUJt75eazPasLj9bkVsTcN6bJBuyDWzu3OWnsYtLT7LV0VP6Vwq3F3A7C49P3NQk4snj+rxi3FQO08P7TjHu4+ENAQuR4eI6BhheEQjyibhqrmiznfyozHrrxDMJ+8LHYi4HPy7d7gWb/YhxnjINNEefI5AiE/exjOmMIc6NcXorqoW4SaOoq5blYW2KprecQ6k2bOexK8T2sU9ZWeKWa949RE/Smt/5KS/e090j/RvycDTBWUy/gB5ZPA2hy8U8C19ixfMJ52a6Yb5wEHTS+W0qUt/uTEgDV6lwsA91N5g1VQwSsxwwszR3bvb0LvAweAJCZutw4yx3Fw7bFnaAzL5ebX579o3iRMxCG5AOnjHt17emj+ZzD/uuW34CKgG/zGhVcI7+xg24YT1mCeCo57j10i4IspkviOeG3PekUTaddh3HH7b/m4qekSaJoF8Usnkwhd8HWTf4tAS2c3F0W2baFEIpOMe5EtqdZv2qbFi17csaO2cUQBR0AmRBjS/G7rOh76U9YVQPIc3dcXo+0eR+OEzX1qbLyQFAlmb2Pyky9ee7KKNFeraHktTDlsz5QFHQ8S939bPvQaI8ydSut6R5V2UiE2fiugrHT2h3n74UBWO6DbIfsmxgTr70iAYFuACC/DAo0QVNSDPBqNF/msXhd+bz5pdxlpAqNFU4a+RtQi4o7s5J8YDFH22nqZPFk0rVdwBSLRmjjfuK/LaB1ghFoMUTOK/DCV+4cf8pr5eLt993izrls0EwGrlx5CxCpLCiBCEAvA1JNCz8zdUB+mjalmQAyvj8DitG16RooNZBl9NnvuU+AvnN7MmXKKrpepk2SgKmF2ByCKY+HUtCZgjL1615mgUweU+PSldMBYIQZUxptMFRVgDKvZl1T28cCbKoAtAJADLlp5kbpiNSnMpcaEq+jUF0hgZSfXajndOL8XzNQawOtcBDD45OoCWhdTq7ObSO8vu3eXcAkz0lRsosjc+0I02p7E1MCViaAIFEOJELOBBBqIt0ENL5WZrfVmsBAa3c8zWgRyeNcp2wbczyAAxFdC2lKOcZAAke48MM6mBg0E+2O9w3X0zN90jV9l+OVprZenYnjfJ/E1FXXrh/yulrMiTSFHhig7GW2vO2BUtBpCmQKmsG01ARSieiL10cFjEuqT44Fg7PW1LYtCVBVBkD7cS6Rqweav2vtA6MOnqPkIpmDDF+kDJrFSBwkvalqgGS/C9RWw7G80akL0DarBW2A1iW68vdQsS8th2F5v86YWT8ENPnZAA854aQuS4IZi2KAEXvgn+d6k8giZ5JcRBqZnrE9ELLgGC9seb6k3vm/DTEw9gLgVspyQczF6UzRb9kW1RQVmWvS/ZzAIUkcEISfAC1swAMtD8QSRQxjz9Qz1lC6hlYJkBmxFqApUGugb66rNQFeQErX0NsG5v6GW60doKlx7cAkTenZxsRgCYKy/ZZTNeCpDciaMeIxlFym30DJdWuoUkNVfXqBcP1S9BbcYtaum4kd+0qlyVxNOzX1afH0QbxAp+HQYmM/beC2rMdRjCNrUCgmSWJwCpXz/CkBLbwmdo80a7zp0cuai0Re1+hiy/PqpW7y27YoVzf/dhW5r9wuIZ7xgmNxj8AI/ncGM8H56H7u6rHHVXu7tQMRBQA9ZX9D/IbW0IMe3daIhHpO1JMI3SBzu7xxjVJQxRgaJBbrPDMSnwFYYzfQOUjvZ67XPXHeTlunE1W6JsCVlGZ0v+HYArDSBJa6TyCu89yBXTjueU7lYYZ7NKZxXBk7DheAWhk7neW41VDAg97luf6VRgwma+HcYlyTApBFxNGYLij8DP182hwvZ3NyDK19GtoHNCCuT5MK5i5dm/xsAzYGLQaXMnjrd4mIIbHIKfVXKpi7LCJa3Zipi0UwFYhpcoEZUNHmuOXeAAN4LVyGUj7nZThPbe6lJPBWpRMjzRhplfhAlmZQWkMPMqixhu6JaArzocaa2glhjACgUwdeujdn2pMCdY06TZBo009luMoU0LUCxoqAM1HQg4wATOjWdJpBpYFTjrmn0tq0twcUY7q31kCZAn0HiLbPaeoA1tQtwVQxl2rKqVFF49LP6TnWNdDXyK4NjqwtBGe9aG0iqOPS2kCxhPaALea60Xa9BLQ24KqCT6lXi/dN6s9YuR/Vp0lQykNP7w4KdXAA7M5SUlRj0U5yUpJjkwptHRwDfIV+aJiQIC1BS3JpFnQMKBog0L3gfV/7nF/jPEBgwOWYSxPcEouKto7StCkDgBxqXFuOxoqZVqw0C30uM5yaEWv7CWoFJFXtdI+GK9QqA8baMzrWAwNgSqFWsM+pBoGRCl4kSZIQuLlWQ/ezxnLUPdV4EWnFonMCnfUImBINnbv6VKp9LlIbUDbgVqcJra++qUMpIDVgucXoXUtAiXkSeTJrW+AbQ7EA5/UiKXrO2vdmBIEfDhWKpLywYr5qIUfTHQ7TTpNj8kKDQNQHLEahFS0V78SYji28ts1FQRIDDnNAoTWvVXSrI0MojAzMFTG4SS4p5NLC78qI12nqFPkAgQpzQ6yQD/VXtTnPYyO5wB4CEDCcmeRUGcwYNMQ96jSxL4O6nwJl0mRR+qnQ6dVIqtpcl1qOKsxpoFNl/X1VD0jG2vWVOUe+UwboUpkp7YuPdZoQ2NY1He8bgOQ+l7BcJQVypNCVG/c6TaB7GdJhYftdKyDpm3IAoOagVkrDVWqopNUh6Y3AvUmflti59QC4tejSiMIIgibJIZZJFZlY7GVKg+MxcJPlY21nB9P4GUnSGdQ7FxM/maTlUVoUq0AfJy2WDXHVAFbIpfFnzGIYXu+BEVsTW9ptrYralQ9FbhaL5f2SxLg6yLExIJEkxL1KDtJyjv5LQlswFfUnih4ft6NvuBWUJC6yATXQNdV5StyW9wKgz6qXIV0pUedkDU3GGkgS1D3ljS0Dl84VFA+B1iiNgcEeqzTqnqmHOaeqdmKiEVW9sTFtpPYoAqUkAUaVEzsBAshwfMVLIdGAGpceeCNTqEsNqNRyp7qngFJB9UrosTUUhPRG4NbCZHd8TH6uFdzW0s9mDGabG0fT0VZyaiwihuJlCEkS3JS4LlamLXw57kmPJBBB2cOfrZ1F0S56Sgtl6DjKi7WsqLsSbMpIC6V+rYtYYc3XpKlv4Ai5wioArtA9RLYdRk/GC1a6QYQ6PybmqjLlxkNaHTNRju/B+rE0g6oMiAlSVQndz4SOzFSbGy6tp3yOqtKk9K80qrnMHmPJUSsF9ITllq/TgObqM9OGFMQJmX4qrS0osj4xSVIralvp1IAoAxpAgFz3UwLFjMomcNdaLs4Aoa1fU1kr5iewbUGmkIwq+3xIRK1IxZONX08/tTZAkvqz2DlJGyGOrpWk861sbywUqo1LayMJehLQGBBZ99YO1tHQpzoAN0ksNsU87SXpCHAwsGVogo0kqbhnEW9U0DHJsYV6tixov7ynFPMYMMI2ymtDZ9TQ9UICWi9zBgbrFwaE3Bm1Eb6uyeiO0FNU9dgZAAACH51mBEArpRM7pb+ZHBMjOmoG75TupUYlAUTmi5O6l9lPVeqmK0VKYrCqaiBXpP8aGsfeVNQr3TnCl5HhBFXlAJnEWFN2rB03B6MPNC8ABt1agXR3zE2yo3FqxsP0SY1Ld72qodELUUK+/TdDBA1FzBDQ2jiy9TYYtCvUu8iJnuG1sfrCvGgq+KxA3uXTjHsXl8bnuW4q29CfhVxVCAxtujGgyam0WSuZuvzSwkXF+q8QzBjgWMcWA9cAMHnhAjD+ZRHxOARZpZqLXS5aqWdjhXaEPP2YETMtN5aBFnZPEZeUgfzupVuF5NCSBNWAOUDuKxpArDMSJXWmSKkOkI8q11vD6uigNcpB6nzdADtdlK6h88S5U3CkQg3f8tvPLHAxB1Vxm2oQ5wgAlSaQ6xlQmlNIV2C5sVqIpMnYcZe2bgZLBuNRKXSN7oWAUgMDL0wqXCizL/LZaVKyQf7eVk7WsRaapa+xWSxFSL++9qyj8rpJ7WKwiDncAvEsHAFo2rhF5S9k+V0ucum+EZaT1MbZaMCLbQwBxAtD4rpqX6HP30NOIAS0MEpAqQYHYsUucV6GFFlnWRY9RdlGm9MMKMe+Lq2nrO5MaWPFlNdLzg1wuqWeaDeTcOOwVMNzWIVIYB4yAAAgAElEQVQiQJRttqFSGsKAAeLgEgCpgu4ry9CrgsfaGCIAem72mYrxGiiokYZ1aWGQLLXV3upe5nR0WhOYCZ2dzslwo8YlPIOqeWklYxJzdfh8DRiroiQOOYHtO32nfioQKIoVuhkgxjRJ6s2C75J7W08wWz21p+s2r16EurRYyhgGwkoci5Vh6krEFwKaz6E1OLJGh0IOqsUlQ15uQ5CCOoWI0QBNLsqPTzrKMsAlysYheuckuIUcXkzPBUDbqWTEIANkqhTlWjlMdvGIzNdeZseTdWeqMlv7cT8MNwYI0ChBx+qadE3DQhgxjBjFinMhdkruKAq6qdA/sVuKAvQgJ38u7qeZKmUv9dw3VKl9lw7+4IiFUU3gqY0eLlUEWkac5baQ5z8ZHJThbDWL4CmghtpyeAABnRq67RkZoLy+AaYvPf9F4i0NEodrhdBPbbOALeS2wu8hxfRsG+WzNgvF3DioXbTHgASzUNHOY+30YDErpEvbouEDYBhCJesE2LDdEDdjweVhjGZZ+ZyajMdknZLXFeUr0gOuyIvtlCCSKYoLlOFJuqZVY0WiiAO4jLkUMZatYqk4RyAnAA6C8zFuBZ5P2lzPHzeYhQ4jugljgLZjChum5HEdaYpaToNSox7k9nuiyecMvRzJmBT+VtfGYqMUOTNK61PO58iGFXSeGI7TiI4VcWO6n5op5KsUuG11CiQVUPcVdAHUOQFiOtKoc4VkpIG+hipr4vY8IwKcoUGRiF8a8NGDzAgW/Mwdh2x1bcMxjX+q6LknAdfMjzpj67FxhO4pZCviEY+cDs7A3WaBWRb8rYU2G9Bcm+MphmK58MN9MYG4zpLz4vscg46+cHLz1/7cOo0BTDK1j9ShxdLS8PVSdyE/Q2dW5jJiejfAgSBfq2un4E9T910CcaII4ELuDYJDUeQ0a0VPtl4miQ9+aWpFUAY0rwy7a3icQkJcGTvQZoCeS5uWTdaz1VLXBPv4E02KcXKLMK4Spg91z70cYoBGujLDgfGCN0p0nTvwt3qyFHTcMe72T2mN2qiD9VyGaj6DVnC6O6VQ9WX/FXSWoBik0H1zLwN+tt8smpbauYQAVD4XADUgMRWJASJj3NC5sqI0AR2NO/1J7pT6o7PELjt+5jr3FD6bBWwhTQtOIQiuFziulmLOsjIPfwIf0JouIO46n4trTxsdA0Q+riLH4YMDA5sULUODAP+Wx1M30S1J5b2k0B1DigsydY3VjwkwYWpLLST7EhAveHsvCWj2+iAzRuh7xu4FShE4Zw5cLVeWBW1iEJMirBHJFfvx8eOvKmBUOcV4qemepfYBjBeoBFXW9WkDGDnp73RGXBmdh/HIN2CfJSgWKP4SCqhyVy+PVdV3ukWlBfeaiPuCuLkqV0gqM9Z98ZLwHoSGVkA5IDFc9wmQtDIAlCugAnQ/JXDjvnL/vD4nFApm+ibbrTSpMiSY6wG9oF5Hlw6m1TZhMzk118bure9o9vrGgTJSXgIa0NSd+dQMQO9qgxE5k2BcY35mXVEA7IoBOGV/aBSQOcOkh76n95DiV9YEQUkspkQskl4yRelIG+qXJIgFTqv22lAMZhcNSdLfrJ86XRiHPUkDAIuG9qUBF8ytDdCUiq7PNImWg5y4JVaDCX2WFDWtsYHFNQ3oPnFN0Gahcxo+bYDH5GWsUxIhlXbWXAtsNljeAEZqXokK4MS+rEPDgFw7VAXnZgIYI0HtNCPatNmIwZJD1D2Fqm/ag9oZKeDEV8sBAqTDUwq1SWeX1EZMroHKiPbJiLJ3sH5QjcgZdxNAbb11X6FldDXUDSKTyYFAU5/GFEYPMDflXy9JQeHVd+3Dke+8GxfetBO6n2LLsctYevwMbvp3T2PhpSum9eFuSU62sMfDLBqhNdN8/8IvvQtqVOHh7/9TIEuxsrOPSw/txHWfPYWUdRaS05NcCgOUtFKWAjDCzBiNDode/YLTYi4HAdB5OdFgdTVu2EWan0w5f7KxADibHsdcI101AJf4EWg60Bog1SmJUCfevwen3rUby/u3QOcJ5o9fxW3/8SVc/7nzzqk2A17+wD6ceteuhmdPrRLs+9QZ7P7TVx2YCdKcQsioU7UCPBcM8alNn63XR0HjakVKJtNfEluBsmfcXRjQMsclKphYTU3cmx5kUDVQ50CV0PgrI5pCMfdm+pYrJAXp5VBqAlshUBCXlVrXEVWyC0nixGYep8QAm6iz7itUPKVLFrXTzZA52xxpV0vrUde03Z5dvPUtnuG1YVSAaEsC/OXH3oXP/Mk34+KDO3HDHxzFTb/2PAavXMWLH3kAf/jid+H8W3ZN34bQMADAZpwVAFEs9lAuukX86rv34b/91w9gtGtL8/oYoIWKfCkCxgDNy8ZRu3tITpCvD8Q8zRZHwJaV+jTLpfUyvx18rN9zOj9uK//x+X7PiW8942umFHTeI4Cx4qjGaGcPT/z0gxjt6GHXZ1/FvsdOYWXXHD73i1+Nl7/pBpcZowQu3b6AV969C8VijmLB/JnvOhccrdBHWrcFo1uS70KdKVS5Ir2YpsVezWf++UGGYiuJeKXRV+lMoZwno01pwIqslEA5UCTuKYVqkFhujXSPSrh90DNMC+182ka1fW9Xg8wBW0LgqnvUHtIJGrG0p5wvnEpQ9lKUvdRwn8SlJRVQDuh5Vn1l+2VVDUIFwu1bR7QJdUchF/UGkHRnJh+QQ9GzLXjdd7Jl0miGQbkYzUMffRiHv/d+3Pu/fR73/vRfeB4g460pnvupt9MbDw44VQCMnojaloo7EPHe/qE/8rm6mPUwpFCEDH3NRJwegKYLRhm0E3DclyDrS8Zcg3URcA6ZnqMsu0TIbB89UacUG3kcOBFj4J6hRZ8sOIG5IQBpivxqiXf8d5/HjifO2/N3/PvD+PRvfi0OfeetuPETJ814AahqJGWNt3/ki9adw7ovsJKdnWe5iRpCh2QmhJkDbKFUGrQzkwAmuy8Mvzv4/VoAOofTURnxUueAYoV7H1CFEUe3JEhHtTWcqgIm3ZGCyjWSK6V7ufRZj0fPvs4JSJFTZAEURUjUuXLvLrY3zaUWwKqBQjoifRn6CnUGZIUTy1VN/SHHXFiOs+orpAWN4ToijYzLjPmUXWug1tZe6cbBNAkI2kVPDQ30ezj4Y2/Fzj896QEag1TvCvDgD/2ZPfbyh+/Gi9//IK7etIBqLsXc6avY83sv4a5/8QX0LxQot+b43G/9Hez7ncO47VcOUmVm0Z5+7z4c/OgDeOv3fBpbTlzFX/3Lr4Yaa9z/E5/Hq193A5790YcBAI//6nvIvwnAWz7yZ/jyzz2C6z53Gnf9/JMeSJ396l14+sfehDf9yOex+OwFMXyCUzOBzc/8xMM49qEDKBZzLD57ATu+fBaXDyzinX/3k9aH7fFffBTn37QTo519qLHG1sOXceCXD2Lf7x+3AHb0227DiQ/ux30/+xSe+vEH8doju5BfLnDrf3gR9/z8M07HJQPJAcoOGwJ4JsulLtmhUsbPTD5GBZuJoq6RLVfY8fRFC3KoKqixxuLBy3jtkevcNWMNGJcEcjo1vmfauD/Qg4XSwBP/9B5sP3gZ6bDC4W/bj5VdfSy8uIz7f/4F5JcLHPzuW/HqI0tIqhq7P3sWd/zfx4wFWePC/dvw0rfsw4H/5xiOv38Pzr5lB5Kqxp7PvIpb/vNJvPpV23Dkm2/AcM8c5l4d4bbfPI7tT10CAFT9BJq3SzDTVRVAnSXQynBTfUCJjNp1Ti/kmt0LKzI8kHhOfdJzClorZMOS0iYBSFkkBVCk7lowSFuDhj/2qgaBaG62bFSAKtwcQ6FRJxuONLGg9PWkNq5wPWgWIHZclyOpS5MU7iOgcO5tuzDaOYf7/8NBeK9YOG5M5j5bPrAN84cu4MZfP4j+ayNcvnsHnv+hN+Pyfdfha7/pE8iuFFDjCgd/9GHc+svPIlHKckSHPnIvxktz2HLiKgDg/MPXIx2SWDp3egXbnjqHS/ftwM7PnUZ+nmZwfqlA/9UVPPcjb8KBX3wW2bIb7+e//z4Mb5zH4vMX4SVrlKFOlcb/9xvfiFffsQd3/NtnsfjMeVy9cR5HP3w7rhxY9Li0K7dvw94/fBmLBy9C5won37cfn/+Vd+BrvuMz2PPJEwCAq7cs4NQ37MNrb9+Ffb9/HPf+3JM48+huPPtD9yG7UuCOf/+SJ8qqqhLe/grn79uG8w/tIB0PhL4mAYGPrtG7WOGGPzrlHptw+6h7JqC6hNkrRzmLagJcumsB80eWBaDBGsPPPbQdyBR65wpsfXnZiwLQCjj34DacfnQn+q+NsOfPziKpahz7wF584WfuQzWXYvtzl3Hrb53ApVu34Pj79qB/doybfv8UdKqwspTj/AOLeOIn78X2py/ipt99BZcOzOP4+/fi/P3bMFrqYfdnX8POL57Hma+5Ds997wG89Uf/CunYWBIVyCBg/DGUMlwREiS6Rq0S6H6NbEhcoVbmUfeo/VUPpJvLiKsq58m4QIYIA0pwejH+zuCVjrQJmndrhn3ltDLc48C4jFRm9WjH0bOYvA5oExM7ZQa5MlJmvWjzLKC+6KktjBGFwJXBBycppkIcI7py6wIAYOHZc35wuUz5Jcrf89N/0WxfDTz742+lCTbSuO0Xn8Fnf+/9OPP1N2L3n5AYNNy3gFPfuB9v/oHPNjuoFBZeuIQbPnEcx7/tAG77peew5dgV012N2z/2NF76h3fh2Idux22/+jzVd+M8Tr5vPx760ceduCwtoYZ7eeX9N+P0e/fhbd/z33DTb7xoxdWkqvHUT77FiV+9DO/6239o26PGJW7+jSP4r098E07+nRux549ecc0tNN777sew5eVlAMAdH3sOn/nd9+LF/+FO3PErLzqRVbpiANBIcP7hJbzwPbc3x0DQwqHLuOGPTtngc2lVZetlisJloKhr1HmKYx+8AVdunsdbfvyvqDAvUBOY/dlf+ipbz9Yjy7j3/zqM6758AbowVtYE2PHURbz5p5+1saq9i2M8+30HcN//cQh7/98zgNGRXb1xC86+eTtu+NQZQAG16fPdHzuM7QcvIhnX2JsluHLz/dB5god/4ilk4wo6ARZfvIInf/guXLp9AQsvXnZxsXAirzbuGToDlE6gFZAPgWI+RTqsnSeS0f9RPGkGPaegVjRUAdLNgUAtW9YOdAx3yecAQDX80xWKLcqKn2AdoxGZtaJtmJURO0nHty4oE/P0l99l7OZ60usZTRATJbnfCdyYSLALQ5kABj1+MzErbdP/dNDFB6/DK++/BVfu2I7RzjlcvnsJdZqg3JqjN9bY89gxbDl+BUe+514CtUTh6D+4A+nVEjf9+iG/sgRxVwvhmrHtqfO47nOncfgf3YPbPv4cAODwd92JbFjhlv/0on8dWzVN7vlT37AP6bDE/t9+qb1DbI3rp3jlG/fh7Nuux3DvFoyu65MxY8HMeA4bKrUFNLZ23vDYSTz5Tx5EubWH7GoZxLLCPqJbfuMIbvmNI+444Mdg2rTbQjFuXTic6FiniROxkwSvPbITT/7IPbjxE69g32OnXPm6xv7fO4kbP/EK8mWNKk9w4b5FHPzHB/CFn7kP7/juL2LLaecev+Xkigcyc6cpjGj+2FXSaRk3jLkzI1y5aUCcUA7rHjJ31tRljs+9NiIOrKis/1l2kbjw0fYM25g70oYDSknHVvYJrLICKDPiiqpcIx2JmNFcEajkSgTL01hXA+LwrMiq4NxWEpC+raC5rlO6H/MBfAzaHFfueeg+bDt1rqCYU9uS8W1moVC8kq4VbSCzUU6yG62j666fOKdYLOYENDJXA7RpsEKGuTM0CYc3bhV1o9XR9Ms//w586kvfjuPffidUUWPH46ew9Benze3p/kmicMu/ew4nvukWjK+bAxLgyHfehZt+/RCyy2ZnILYcmsBkT4EfiYe8/Zeew4UHl3D2q3dB9xRe+q67cPOvHUJ2pYAXjG5zmVEEwHipj7nTQyQsmnIZ5n7MvYY3bMEn/+wD+PwvP4pLdyxi7vQQuz99Cv2zK25Yg7TakoPqnaPVs7Jr4LoR2e6uGmQotvfp7/oBip19FNv6KHYM6G8xx1hYhKVzcN1TlK8soNfeugOP/8sHsetzZ/Gmn3qKyqaJ/dx6dBkLx65i7vRVzJ8aYu+nX8UDP3sQuqdw6p07yerXU6gTCpXSiqybVa6s2YnCncwC7ykaz8RxQzJIXCekDwOII65BHFc6qqFqWPeJOkswHrgoBZ3CiXoKyEbaGiRg6qh7CXTfgIyG82Hj3epA5yT4qbERD5WyujtosmzqFNa6qnuk52Qg43LsQKy0toYMVdCfNZCY8jMiA0/0UJx8PYwAG8GpxcXk9uy24bGYG0f8WhmbuePPTyLRNU5+8Bbs/e0XHKhFgs8vPnAdXvjBh3DvTz2Oe//ZF+xif+l77sWxD9/pFnlZ4dZfehrP/q8P4+iH78T2vzqLKwcW8ci3/1F79wWQ1aETay/Dvt8+jLl/8Ta8+L33Yu8njmFl1wAHPn7Q16Nxu62jbIa500OMl/pAlgHjQgCbbyV+7qP3Y2X3HL7+XZ/AwguXrB7r5b93k9FJ8XXhYCogUxjtoi2VeheENls+UuNnd/jDt+Dp//ne9nEAsP3pi3jnhz7nxEcDNgBsHn0FEpnPvH0JX/yZB7D3T17Fm37qSdLPGY/7WoaScZJFw/lteZXaWc6nZMETLhl1X3lgAjhOjJ1la0XtSkrSd/G4MIBpwAbuJyDQqvoa5Zzy9gmoTVk77RSAER0voZCNNMq+ybahaPOUdGyspprGVws1sXUR6SvSw6U1MGfATAMolN23W+fm+TEY5mSM0LkpN+fqhdGfMSjqHMiWNcp5w8H1iGObgEaxBfp6ApmkjTISTO5XW4ZbIil6NgFNgYKQpfvF4MwIN/zOYRz/8F24+eNPY9efsujiwO3s1+xF/9Uhrt5M+rc9jx3zmEI7SbPUOtYOTixj7x8cxZH//i5s/9JZLD1+Btu/fLbZZONECaWQXTYLbXsfOL7st32lxK2/chAHP/oALt27Hbv/+AQWnhcWT85AKx1qtca2Zy6iWOzh1Hv2Ys8nj1OX0gTLt2w1FVPbl2/aivmjy1g4vOwFltu+WXeUiMtMqXHyb+/DtmcvondhTIaBOXac9V1Vbvmt48YIoABdQmbhqPspklGFhKeV1uDc+PJeKgN0L8PRv78PT//AHbjt147i3n/7ohlM8WAyRdxUniLhGE4T63juwW0AgC0vD8lqaACwTpV1VyhToMqcXop1SRaAQA68UC5aACCwKXvKisk6BTLegUq4cABAOgaqOUAnxp1CAdUAgAbqHlD0FJISKPoK+dC40AxIDC37yg/q4OgFA0K8FKoeRUCkRU33N+4lAFleE3bALZxOr5pPkA5rFMa1hPtcDBKK1CiAcoGAMylrA6zWUPB6A9RaaC2RBSHFsoeEFOrJcgDhTlGCb7ZEriBhXCdf99D/+Gmcf9tufPaxv4c7//UTuP7TJzB3eogrBxZx/Ftvx8sfuhPvesdvY9uT56AKjWd//K2496ceR1InOPF3b8HzP/xm0wWRYSNLcdvHn8Wf/e77cOnu7XjLR/7UW9wAHEAYbmfxhctIdI3nP/og7vzXX8Zo5wA7vngG+WXyzL/tV1/Acz/8IC48eB2+9lsN1ydFPMGh0RBo7P8vR3Dwo/fjz3/163DjfzkCNdZ49Z17cPXGea8pO750Fqffsxcv/YMDuO7x1zC8YYAXvvduXLx3OxYOXfI4yaqX4oWP3IPr/uJVVHM5jnzHbTj35iU88r2P023lHpSsizFtyi8XyC+7fUq1Kr1djNRYk/uBMRDwbk20uYnRCSmFV969C0999E7s+vOz2P7MJZx8t3GOrmrUWYptL1zClpdXUM2l+MyvvQ03/84JbH/uCvpnR3jtrUt4/h/egvnjQ+z683POBSYhTskGsfcUqjn6XqckZjGIwTBnzAGx7954awKUCvkQJFoabB8t8MsBqBhQcjIAJCWgMgrbSkdA1YezWpq04KrWXiqndFShGiSoOZFJWaPiqBXN1wMpc3IJgAGBW5WZY4oAtsoTA3QO3CqY640YW+WJ86dTAHJAVYm3zKp+0rV6X++0PtPSZrUzpuh3v8nlIozljBkUABnixHGaW14Z4j1f9Zt46n9/O174wTfh2Z9wVrLFp87i/h/7HLY9eR7ZcoE3f9+n8aV/80688oFbAADX/8kJHPjY03j+f3qILqi1vefuT76MLccuo1jsY/9/PuwaIQ0DzFiUGvNHLuO+n/winvknD+Potx9AUtX4Ww/+FvIhWUIHJ5dx3eOvYmXvFuz5xDGrNwudZ6WDbDos8c4PfBJP//hDOPeWncgvFTjw8edRLOZ4/vvuseXv/IXncO4tO/HEz76Vmrhc4sDHX8DKrjkX+qTJ0pjUNU6+70Y8+U+pz/2zI7zlh76AGz75Clk7SxCHZjby5W3deF8AwCmtkYFiM837UQujgd0TwACaDVsCMN5OyHDmketwhv3SBN39sRdx4NeOQdXA1qNX8fx33+q4zhrY+ZfncfcvHEZS1SbjhwGvJHFuDaEIqoirKfoJ6oTcULTRsWk53RRQDOBSedewBgaKQDBlEyPWGnFRlbA3pCgEQJXuOoqEMno2drg1hoU6S+x3BjRo9nUjgwP3KSlr6H5ixWPLOQoxlMvycirnlM0Aos1xMjgAup9Q/RpIPogfMFO6qUsqlrbgsbP/3P7e/QfP4G0f+MXGw2NKoFC3ZpjYKFpPUItjvK9Ti0USsNUlFXW0g1qXfUZBoc4zXLlpgHrQw9zJZfTOGWuWyHlWDBIs374dcyevYE5YzlxXUv8aFgdtSmkn7sQsnzpNMNy/FXMnl8mPydDK7gE+8fS34v5/9gTu/D+fihszQnCL5VdTCl/4N4/g4n1L+Pr3fMLbR/Pq/nmU8xnmj15BOgakFRYAnv3h+/DCP74T33TH71C40XV9DE6PKJ2PjAzoZ26HchiwCrPCs/8ZGyDYr0yIv7xVm/X+F3sB2EyzTJxl1mRr9ZTsPYWr+wYoBinySyV6FwtUJlhcTglW2NdZ4hY1jPLeWCFZRCvmgWRMoCCdZ8kvjNJolz3SrWWFNqIv1cOuEiWnGLKuEkA2omt0D64P/Bg0+Y9lQzqQjeAp/1XNlkxt+8PXkcFATAd+iQDWXQNwIJfoGhWDp4Idb64nKxx4crSBqH7tIujmA9rGU3dWDqbQyThWLn5tTD+XFCUWXrwcHBQ6MwD5sMb2J15raU9AsVTabYHmJlpAjSrMH7ncOPfiP7oHqqpx63885OvOxO5NFsiUC3M68qFbMX9sGfNHyeH01DfeiON//1bc86+eFDsG0eTdcnyZvnOY08rYAWXm9yMfVshfvmrASQAa9zt0zxA7fjcSQiaJH1YlwM66Ipi02pzY0HIN3NfEcamqKIGc7w9AA1tODqFVQkYBcx3MYoWGjbkEYMKBgLLvdGTZigOFMiexEYrEOctpgUAL2rhkrNDv0oCnKk19ubL6rXIAZ0006frKAYAayMbUBnBdPV/3VUI7oDVjW/ZBF2gBuIJv0jlxkFmhUXJ/+wrZ0Lh4sFHBiMfWFy6hftcD0vOxflCNNXFt6tpWpmGjIwniySCZpDjKOrWYg3E8vVAYKdDYd5MpuvuSeY1xllqmtuSOsg5e0JNIgoexbFYLOQ5/91246ddfRH5BcI+88zqLdbzrurjn0W8/gFffscd1q6px868fxu0fey7SZyNqloY9kJl2lTI6PA5lKikQPQRXTq3jpT4yIKYUWd9M2mzSmcFGCrArRqJNWzI/b3453zPZW0WzjEe7TBNeynZrTYHpGeUXS0aUpLHsCxeH1HAmaYK0qJFqcp9Q2nFT43knCgIilVBmuB7DyTHYlkZtqZibM2ClKhpCrQDdp/oUc2oZnEoiAcbzpGPLl+layhSi0NcaVU66O/uKZNeLkiIMEhDg0rMAqgUCOgbjlZSsq3aYMvPMtLaRCtDaupjUmTFsKKBYUMgv03PIDKhm41WkHpIiJn/nxR9yam3H14c2PjTK9c3kfQHQ5LjC/GloKddNIci5RojFKhM4skHAa74zEHgkLZIy8wXvDyDDm2yDmsdqXePRb/kUcXBdOzIZsmJHCTz6bX+C5Zu3YuX6PpKqxsKLV9A7NyIw6GW+zkwpApwweSQAaI1b/9MR7P2UsRD3MtsG3vSklUxaIlb8M/AyeHEWWrvLkYLjanvKN2xyNg3m4BS1jUU1m5nWvPt0zoHylFmDnWiV1rRCAeOmQcrwqp/AC/8RYiwDZzUHw+Uxt2i4OhbJFIGZzowYCVhHWN03Q6IIYOocKHqu7xawzb3SoQHMwvQvNQkmK41inoAqLbThNsWQA1aXp5Sme2UcIwqkQ+24MLi6szG9KKz7iQTynjFspO6aYp44t/EgCJMKAauN2s6FINd1/RtPVG3iu98PM0si5IAo9o6QewoQtxYDQRnb2WyIOSY5NP6Mpd8Oc6eF9dibsh6pcpyZ3C8gSCuUFTV2fClwCRFip61WbE1ni5U1tr54GVtfvBzfb9Ls7E03CkRNo+xnwJs7vYK5V6763CBACn/m4DxxmxtB4mQy1G43p7qmhV0YEOUyxvW+BpxxgBdfrsTsVd52cgAoh38KgEOflAOzRGKuchxYnZEBQOdGjCw0AZTpY90DtHUzoYWtEwIVKwb2CZy0qL+YJ0CCAWndN5ZNIziokgAhGxE3pBKf6wNn9YBxCTECSd0DxgB6QyNi1sS1MciqEh4QQxtwS6gsFKz7SDEg7ovFS50Bo20K+bK2XCzXx4YWVWioQqPu0QpLSgOytUYWAtB0OqS28nHA21iObXOp20eNShCxuOmnJgo3VWlmtTXUtfMT0BQ95XWT+O8QUMJkj8ylSd0Un4+5b7DLhNGlSRGMA7ZtuYTEL58l6FkAACAASURBVD7u6dNiaY9UZBzMPpp0U37TJ77OhjcBDrPcJgnqQUrcGYSTLBDdpFcrZZX+gNFFKQ6VIiBWWpkU1Ym9dzauKE0QA5rxQ6v6LsyJ/2plMmRock/Qyl95zPmwSMecEQCsbFU2ZAgKlpOsjcI/LYDacGWl2eZOKwXkQNkDsiGAFBgvGv3bmOogQOLwKVNmwYjXFUUaMLBlIxjEAQHc2ABWX6GcAwGZuUanCukygB7PKXpm7CdXgUAtXyawrhVxj1pRv3lu8cugf5k4RQXK71Znm6xTe2NyaExtudNikQR8XAXXcdoGIAZoTCFXFgXKUEckubGYHo2/19rn6CQ4StAIU3EzWElgk2CS526PAS7PoqcBDHIHCPray5rAopr7clJh7fRkgU7OinvCGKC02d2oZwBNbh5sXDrqPEUyrKyOjUXKmsdAcJRqXKKx74KxeOq+Agpqh9K148IGlBeNLXdK19BzIJC1IpWmoeNsHKkL62GfM6tkV8rq0GoFFFuMFTNRSAzbQ0YAeJ71UOR7poz4Z0OeMuLOdGaU/GzprMzzMmWoncY4UBkxEMalw+xgV8yTXg0KKA3IZ4lT9BO4wfVHUdtUSX/jAYHSaJvyOLmyB7M/gjlmuMd8qJ0LjHbWWnKMpvpHC/SZLxPgpytAFhcX0+Azds6MTJTS1nOT9HCvD3U58Lot7Nqu9UFJGgT4WndsVVwZENeXtV2X5/5xmS1WWhHDVEHS5wxwe28C/qYpMn4T8PRq3mbAxhvffufLeQ/LTPnOv1WFxhZ8iYLOXcpnTh/Uqjuz/TOXFxV91wbgNIBhQVvTZW4DXQb56F4BWtNO54a0SqDyCDArOlcL8bTmZAFsWDB5wVRhwEaId9pEH1iuxHA+2nCmxYLjVKgdBsT6DphKo/tjEbDcSvcix10AtQEPw0HZdnJXDPdYsA95YnzaGHTYWpoxIClktUa6ApMayAz/kMobI6wnWgLOgEEdMcDch9c/5khJR2kqAqwIO+4pssxmBGgw45ZN5kiCp+aJV2x3jRHX1wQ3CaLTg9tGJ5psq3tyzKevU5Nj1OTUGuJmDJgkWDBgxHRk0gDAoCfTeCvlwMhLg83fBYcmlfJ2H4Ck2b5Y2yJZa6mzCt4Gvcb6qDmVD+/glARt8BTwRqSbS6FWKu+Y9y7iTVFA4p73jjIipo0KAIEMK8WpLmfhDHdxstl3U8eBFVynyZtfDOiadGSsoDCLmYGRM1BksPGLtUqcgcE4utaZATFzvZ06yoASPz5NZQtrdKBi1cBFBBTzAFLDuSkHDswN6R5sdo90SHXqPo0pu1XUhitMtBlrRYClM/osdwK9ZVLSw+xdkF8GRotG5Fyh51hI0NSwfmhln3RndUb+dpqXEeCssTBcIIyrSA0S+RNgbEB0vJVfDEA2HZjFKGhlK4X1t3F309BGRQ/MCph+dEFTfOSZJzk1gMdsol5OgoVtolD+ywyu/DsLrudmhIDDOqNMuVjNrvvK+8kyfFz2mq2drEfj+zKwSQBjCi2cQgwD4PawHGvyug+3opMpg6oSOu9BmZ2n9ByJvi5uk/R56UpprZva4wphdw6XfZIcmdI1yiwlF5CUAM1yWgmAvrjO4KcHktZBNrFApHNFOiXjrFua1DpICHi87BvGL0vnMLtKGSBg7cQAFgB1Rm2qFjTSZYW6D5Q9179yQMCRDc33UtybAYVBpATUCFClQrGNRO1qRMAyNMDCBgmdUdvTKwY8M0WbHJvAc1WQrxlzZYUJ31Ipta0C6QKrFMivwKQlMv3v0bjjqhsTHg/FoNsM/1Et3416ISpGyXLiVbLu1CUmrrauLjBrhje542KiNnzMYtyvsGzGQCLk1kLuKEvj52JcVGNvAtXcAi68lq9jkTOMRJAiKUyZDncO66kfumnYDLGJD3DSmKCD/tl4Qu0emQw4Zw5r0KMwJ95TwNzf48jgc2dKa+g88+7p7YYuXwgVUM6ndmqzMcI6impzLYdb2T5xveR3lpQuOLscMCAyiLu/MjcLGDD+ZQpssaRrQdxR6rgunQEr88QxlT0NVSqU80A5T9bNak4jHSrUfQMgpUJlznm51LZqYq9ynqeAGiroLSXUUJH4PIJ7HhrocQQFP5t5YLhVQY2ARCuTNNJJkXqO9HzFVuIuCRHNtaTUw2i7A0u6iLhGNp7oHIA5X5mMHlFOrU2BXQdl5GLWATfSDmxxnVy3EWHjfdIkdbukyPZzeJQCQz4Ri+ZMbowUVByIGo2IHA+BRhn5RIQCeSFFvM1cqHhnCnY6p+7FfMNqIUkLkVS2R5t+KrHrUF0TkCWJaxeLoiEx98hb2rFV08Zxmj71YPYO4JUhRXA4fVipSIZivzQDbPZ86BjLX20geWbdMgi4nOKf/cyoPJxfGIMZtxOCM8so00QFeGE/tTIOuBksONZ9tzKsM2pq1znKOaDaAstBjedhl5tOgGJeW32dGmkUWwnIigUNPaigBxp6UMOagDM48IKpN9fIBhW9R5apE2q+oDbUCR0/RciiRgrlfIXqXIp0qKwPXDZUSEaAMvouBrsMxgVDpKyr+k43qEogHVF0ARkKNFQJJAYUVUGiajVvxisHxYUaP8PMgU8X50HkCw7+/nqhroh+uxqbICf9typTfxuwSevietEs4uYEcdES9zMsT8cnWjlj3/k3l5XcGG/wy9/TYKGGnBhzNZaDCETBcK9Qvo8yddk03ZE2Asb/TBzw9HS1Aze5U3oQ1+lxbA2/OsGpaW36a0BKxHcqCXrG56wW4U/W76wGZFiTTSueCVcUs6M4W/R4PwPAgIw2fmXa5BzLTCodkYQx0TUFoW9J3PjYzCHK+oRxkLkNUM8dV2PfmzUB2pijAvokIlYDGodyQOBQzlPo0mhfAdQK5VKBbGmEfo/WUB8FCqTIUWGAMUbIsA1D5NBYwhCvYAFD5OirEv1tFSoAA5QYI0MFoESKV/bvwHy2guXxHDDMMR5oYKjs0soupsjPKasPU0axRv5mcOFZzPlmToRMNFBq5Z1D5oCxGpDYjooceBnQ0sK4K/oLTrhBNxZ+sAga4pm8vnnG52TaDQlN2khObTUGiBjI1R3ngmOTxM02sa40vk8xMVO4VlhKs+ax0GIXZqMNAU36qDFJqyiX85JqSVnPgFk/dxyj5NqA5g7pol92dycmC0gGaJUIYWJOifVsLAID1jDgbewrfM8koAFOdNTKvGqVEY36ihI/KoXSWC5tQkPQYqUMv3KMCdw4ywSPTykzUXC0gmD4dUYA5eJLnX6p2OayVWhjQGAw0wu0K0m2bxk9rZCrMXbhEhYxggKQQmMBI+zDeWSocR2WcQKLeBuO4RCuR4YKA5Q4jJ3YiwvYj/MYoYfj2I6tGGGIHOcwwKFsF4ZIgR4w6vVwCX2MkCNBjQuXt6LMM6giRzUPlAsa2UUymaYjBTUEVKmQjsz7t0d9UBxnyo+8gNMXaACZduJtRZx3MaBxTQm/iVPzAQ1wVs2Qa0rQdG8IyziQiuvfQmp3/9hYigPapGgIIp+zbZ5jajHCxNwwYsHh4XlU3XqsNuJFb+MpDXnphyL3Zu4s5OhiZLhG64kug8X5MxSB2X1DG9FTAl6sn2zNlXo6wBkGSqMjKxXQUzaG03ZHiXr4/lKJLwGv0JRDX9fQWeLptjRv1mv+ONUO73DE3BkbA5RKCMDY5y2FjWMEaBFXc7DuHaXZR7pmHzPAcnjFVgCKxMvRAi3wcgACskEJ1S+R5TUWs2X0UOJd6hAAYAlD3IBL6GOMu3AaD+A4zmEBA4ywDUOMkWIbhhjAZQ0+hwUs4SSO41YAwBksIkOF/TiHZ7APJ7Ad5zCPI1jCK9iOPsa4hAGG6OG5hetRLCic20lJTTFMMd7So3G6kiI/l6HaUgI1kF9UyIYkYrOrR6mIk1NDGh/KGmJeOpn2XG8A8yJTlOo789PoeDMI/qaH8rg250IOSnJfBFahKOvr3rS4rksEXU8DQVhvG01nFXZ9S7yjXZEEVDwQKbsAjctJYwEv8NjCB1zMYkgMZHwu3IjY8vsRfZtM2S3BjnV7gtPhYHFLsi0SlEoBaHxOjInup+LRa2ft5NApdn+Yy6BWSs/SmFQudRC7c9AmuDz2QrwD7LvVBqtzQsI5haQ28YqA4KRYhHRAVuXsnpK4spXk/ATXlSuMF5w/ls4B3TNK8MoAmqLPOgPKgUa5Bah7FEKlF6iB2fVDLGQrWMQQAHALzmEHhrgFZ3EPTuE78DlkOG86mQE4AWCAPShBWnYW4xWkWXEJOYAC+/ESgAT7sQCa55fwKBZAzM8SzmEXjmMJAHAIu3EBA7wHA1xBH4/jZpzHAFcHOY4OlrCEZSzv6uHKLfMoz5HyrVxSyM6lUGOFfBnIrioUfeLarIMuAGWyopQ5Z0cRRhpFgz1enCh3xYBEAkwINhKk6NMJnBLcYgt3Mzm2WQwELaAUrVOWkaDdQa0WSxEGFTrcApC7rLtbinMlfE4kBDkOZg+db23ok9ChhXsQSNI1gLIhUlv9GouAOgA1bicAmU7bI44MANxUE+4bnujJIT2CwmwbnDCRLHTack5+fzTKQWpdSSgUChTmJIv1HBDVRjwujAEgK2DT4HDKIRuYblwPioEiDk1k6NB9Up6XRrE+2q7tPgBaAdW8RrlASn61tIIsqZH3xtiOIfbgCm7BOezFRXw9DmI3LuJenMAAX4LnOWzX2VU4qUvqvOfMeY5KH4CCoQDgMkhGTgEsm3JnsYQXsIRFAFvwEC7hHN5srhzjy9iPc1jAJ3EPHsZxjNDDCCkOqZ04v3OACxigKHso8z5QKOjzKcoBkF2By1VntFVaAcokhynngGzZvSCysbEGo7G6Jy3cNjFEKvJjRoFpQAHYHGBbqysHHWleb0105rccB2Ep9gKtBXCF1sRCN105ZKxlIDrRLY04BwNgMU7JWhkrF1UAuM9YnGcM0MLwKtN+mxDShjUJo4B04eDfYXxm0CcbSVAm0UfnWTvtuJrhqpz1k+5prilZFwdfhVzBbNtWQ+eJzY7hNtN1nJpO6ekyoPHWcxwG5RqooDNtd1wqcuWArIZ1nK3mYf27bNC5cdUYbS+hSgXd18ANQ8z3R1jEEEtYxgN4BTfjAr4Zf4mH8BSAS2aQrnCHACxSxXbgOGnatMRl++IYPwzzUsMYxPUVWMJnzf0GeAQHAdyEfTiHE1jCEDmOYwkP4BWcxwCHsBMHs124sHMLLl5cIAQZaKDOKA71CgAOoxqRMcUGzPfdcyuN/1q+7Ll0qKDB8pMpMQvciaXaAzRZDy9o3yDg69kkALgyGy+CTmsY6AJiubp4wpjXRpBDrQFmtgqhI5NK+jan25BC9w2pM2OAk64SXI6Hkc8BaBgLvPu0cGoxXZuM65RhUqHTbRjAHgKa2LhF55EFaKyjOgR2Pmeu5XTc7L3A2WgBWBcJSyI6ULMPG78geFu8zFg7zdZsAJCMa6geOfbaCIFMoeqT/xXP+cIAl3WgZadSRcfLPlBtBco5jWKRuLRyRwW1tAKV15hXK9iNS9iJZbwPz+IOnMI34GkM8BpIpByLjmxF+zyfBdAkhfWF858n1giOGwSAp/AQjuEhJDiH+7GMPo5iJ85hC3biCm7AJTyFvTixbYQL2+YxGuYY9eZQpznZhTQZFDLQLZRJ282+aolxbalgODg6PA0XRRS6bTQ72AY8jgvrzE7RSusFaNNYO0OH5BjF8qjFf3ubEzc4NTiOLbQ+2iYbYAsCyBsWRwlkEuD4d6b8YYwFlYeuJDHr56xkfeYMdxa2g8HVWiwVMBpT8kdroaSIYfvoxtoq9u2Wdbx5CgN3X2Tj4HxoEGpD2X2RZSOcluUgo+ennG6M99qkuhNnybR9MD9TuMDzxLlpcFA65QIDRqSSwsqSRp1pjPePAK2gBiXm+0PcjrO4DyfxCI7gPpzAIzgE4BAccCyCREfJkW0WhUxQBscN8mA6Lm4Je7AflwDcjLtxEw5hD/bhIk5gG85gK54c7MVr++YxVNtIp1pr5BcVWQ9yQPVI3AQI4Ebb6Xd6lYCOPTbhuC+abQopVGRh0zGXFjNu4QwBzjcINAFtSv3TunBr0+jTugDNlWv68zH36Qeye5EEksLUQVnq7s1AFnJqsdTcgA9k8ljMDyxmQGg49ia+9ZNTEbXFqQriXGq6lzUtn1XlHGxD4ky3mfLOq6oyom3tZeSw1q/aiPhK2R2gyFLsi7xqVAIZpf6x3GQhOEQhPHDddQpkw5J0aCZjRJ25qIAaicjP77JKsLWSjQs6gxe7WecUITDaTha/sq/Jx2xeo9xeQA1KLA2uYDuG+EY8h1vxGt6KI3gEfwngKNwaXDSfq+W+Nopy+G0yOY4AAKdA4HsId+IQ7sQtuB2ncBQ78RnciV24giewD8/uzVAu5sCZPvSKQrFDQ40VTUuyiaAH2PRJ1YBeIhFOjSdT25s5BBaykFAtJJo2OTAGLam8CEVReOeaIuh6vH2mqWOC1dLU0zxegoZYitUtgCaD1OWWdoAvkoagJ+tgjmQcGAMAB1rMEfHib3PnCNMMhZZPmWoopDCsiavg+tlIwOWk2CkBmNukgvHiPQfktOsp6NTkPjNtsrq1MYB+6jJyGErG2u58LttuEzxWjhtUukbZo3CopAKK7eLdL4h3QPfGgn3NNGyQujUYAHY7uXJAucbKeWC0U6MaaJSLGnqhQG9phJtwDnfiDN6Bw/gQ/hx7cAzAcdD6MD4fVpl/LdAA7gHOgwwNBag/h3AnLuFOLGEBQ5zBIhYxxCX0kc4Dp2/diuU9A1RH55FeIRDLC0X6tQLkbatg0xe1rvK4aBgzFDBnF1/8PgA6jqPdh23z/dam802T3FsJbYGNx8S6ikP68jVCo1hnFuPCGMRiOiRJUocWEyFDcAvPhcdDB1wluEGrEq3QSBoZgixXF2ykEnXMDTlK2Q+tSezkvGlVBZ25VzAS30cJifItn3WNhKdQQtEEFsykTq009zHvWs7Aoc0zrVMzXoaB5B3AoYUrAeBZKOlCcsHgrLSc14z30hwvUBZcC2i50a3tGmLbYIj78Ao+iKdxH07gG/DHIM7G5OahmCZcmyThho0OOYAVAKcBXMYjOI+LuBk34yxyaFxBH89gN84O5vH8bXswOjtAfSpH2WcnXHp+6ciNfxbezAebkFsLQY1lZz5eeyLZJBFzNp0asDbRs51Lm5yCvEsc5Vcz0KmbjGW+sFJ6JFda2/U2zpKvDbgvBojQLyxGIZhw2UpwVqE4Gsni0UjfzYBbh4YFI1aujJ14ySIyb8NnjmuTq59FT0vsn2bGxAavew1ivZaxfPKO6tynzNwD2tyHODXdcym3ORyqBqAKY71knR1LqymMro2to3BOtQpGzHWAxlk1iq1k1dQJMNpdQi+NsG1hGftwAW/DMXwLnsC78SwyPGk6tIhrF8jayMQ9ASDOjXRuwClswzk8hB24jAEOYjf6KHAOW9DvVTi6dzsuXTeP8uwAvTMpBdVnsC8rRWFSCr4zEJHPhTDpoGzZKNPOgUmxDGDdmisrRdSugVgLsMWNBJM5NTaNy3a4q93vsI9tHCyAonAg1gZmkpMLAcUq/iMvhhCsPHFUlGdfNdsVFhGFSNlmvBBWTrtlnDjn6kz8trAVNghtCrN0SDDzUnXX2oqevKO6vC6MFpB7DdBGxqKcAahyQGPMUQN1gkg6cBKpq/mExNKS8sJpwAKaMo9f58rm/dK5CV8aKBTbzOPoUzqg8TyAnSPsmr+Ar8NhPIzj+EE8BuA5kCXzKxHM2kj2cwzgNB7FY7gZb8XbcRifxH1YxAhj3Ab0gEvXA2MMoPtAfsnE+9aAKhTHfkoXDbnTeLjYeHKG1g7n3OeDmYyvbHJqrlYlgA2YHOC+WppNL+f7p3H71qjbCwEsUQRwfE463HYZCmxwtwCqkEuT4MbHvYUvdGcheEldWRjbCaEzA6Dnei4AXIZH9cVElfVp7YwFNrJBnDf31NJlhMXLNofj2Hcj/trQQeN8a7ddUwB0iqysaOs6KKPEV7YMABvjCUXuG1DGP82MZTbWbgMVRWKnqhQlaUyIQysWgPEW0E7mA2C4S6PcO8JD88fwXjyPb8UX8BD+GGTN3ALSQW22FfP1JObccpBLSAHgEvbjyyhxM05gOzKU2IEhnsA+nMkWcHrvVpxY3InRa32gAPJzZFLO4pwFi1QhVxRshWMBJ7dlfe4r5KzkNb6LB8w3/24xQFsNtzbr5JjEuUlONlZ31axDAoa3xwB/Rri2MDFkjNo2JQ7PW3813TyfKXjbjHc593K8JVs4OfzHS7aYELAxcEnAyhRIFjQAK33a5P1r2tBEq8QbYubOCIACjpBTGslMu3xPJk4tpGCtmToT29FB+a4eNnwLoMgCCoeiMSC/qHJAIFj1jAHA7NZEmwubyAqTH2K0Q6PYToC2sHQZ/wq/g0fxDICDdBG24a8XmIXEfe+DPG/PIsNZfAMO4VHcheexB9uxDAD4FO5GOa/wynAXoDSKHKjPZcypNcVPolD85N9s6YP4LcvUAtyyoFwc2Hw3Dzoe59RWC2jT+Kc1DRlx5+Q2inF2hmJhULHv0jcs3DhFng/91cJYSknW+glfUQ/AiyowHBlnKrXXsqjJYGTuqbzMGgbIOMut1x64e8YMG0zWoZbao3RN14aOtiWgqpKSQsKEQ2UKyUikMjKAxkYCspRSf/QgIx2ate7SXzXIkA5LYETcGvefRFb4WWsTo08z4VCF2Z6N66sGxoVDkRPucCdQDjRGe0tg1wh758/hb+EgHsUfArgIx539DbkJs9V8XgFwCQM8jYdwAbtxEY/hATyCI1R6p8Y5zGNZL2CsarnKQzeFmEtHDZ9TkkAxyfm2jWOTANIuoq6dpvFPm66OuJ5sinrCDVFsIwRwxXKqlZVn+fNERMC5bkiKGQq6LKb2fspuMCxzjJGySIJr4lJ2M6BxBIEsJ7NvtOndZBvsdaDQKMWcleEQTYyn7vU8H7RkVHnuInIjYgVtt78r+5mvtlWwu5wnBe1daTcarozfGQOaghVBFRKUA+USHSqgNJbO2ujQoCj32WgJGG/TGO0roJZWsL9/Fg/jBP4XPAYKa/rrzp21EWMNGxKuAjiOPSjwAJZwO17FCDnmUOIMFvDkTmD5tQUWP+liyVXFFy4DnTHvWL8swK2qLv82LseN1Yi7cEybEbeLusXUZr3/P3tvHmTJVd/5fvLkVtm3blV1dfWmVquFJIQkEEISYBaBjMwwNrbHj2c7bDM28MbLePyYN/bEzHMwZmbeLI73HDEeeyK8ewbCNhNeADMMGBgwi9mtjUVoby2tVqu36urabmXldvL98Tsn82Tee6tbAoHD5tfRcW/lzT1P/s5v+f6+v65FtnMB/iRoS9+yY3w//QYp07jL7Lr2022o0tm5Y4F1lk1RsP1a0L5y81RLmIgbN3PdN79rkbn03C4ppBsvs26o1+ui3lPgYx3WA5rrbpSZCrqUQkZx1bHfUXwgirCplfdoazcd+IYqa0PQ2LbNsw0/qHv9CQrQZnwLpEPjacedRTKd5YwSto0Y8iFs7xaFFu1Peb46wfdzD2/jj4HHgD18W3YSV9n7CPzjKW4mBfaTkLPEFXySq7mJ4zy8tETQWh/RBIR8X+xvOwX+W3hHV8boFszfk7KdraJ75omCnd3ULoxjUuXE5PvQjTm60lcmE7aflM1sTmiCi9k54Sn3YVLZ1E6UQ/2/+wXphk2i00W9U5NZtxafy5fm1na6Cs1VnrUW7rE+ZbfT9q5xCa11Z5qpNMPGWEYu4aOCpkGyPVbTGcrvxd5C1Y2hBZ60scNkMQdBkxSw8UdVaqrEN13R5YDSIEUJ55kvuLUqge3dYtllC1LHmQ+ljlMtbnOreog380V+kA8guKyZ8ef0bZkitkJBIVbbaWCNm02S8vmc5P3cwDozVg2WRnUEvexnX0wB3JiFZm3w3Fmvnwmd5p4+m2Dbi3U5baWDmeknKrtJ++ovm3zfOpNFX7FBV7m5rmbnpB1rz/5d95SZ6172FZubGbVQjknlT8bSa5oQj11Mb5l1Pd1kQB9Ya+s5QSiDAhMjM/08O8oM5Pqb2FjQFpZHCnKNZ9rTNWVP/YoKkISAk21taGwqxEa3t8xsW9oYmgKVa/SMkgRAgXRBsnO4L0157bpl2GLRyhnBueULwrqxbVzO5NAaP8hXeCuf4gY+xLcTAl+P2KzwiNZqCzllCCv3s04gikiUUhus36l4eZLFMNmKePpF6+PSdROfTpLg6YBtJymjfoJgWqJhcnxtR4u3z5PmWmGTkgZ9EslJvQega5HsVFXg8qTZ4ztxujEuNBdE22fWcDOM/cfj4sgQl0/Vqumu3uEsC3rbNdv07mOkOv0GgMZobtzLGgEQW6ZZ5Xw6rmcVB51MZ1MxgFhn2jdNREwiASXr1AF4ZQsVwTOJgZiG5DGf1WSHCwYH13g99/OzfIYb+AgSH/pWFJ3/bRIPuY8bSJLlfg6wh9dQEVK2kA63O9SF3VDZoqvM3FiZu1Ybo+r+FtGlSqmaLZ69ZMHTSQz0mTrcRIrrerpuZ1vIbkLuk3ft4tE6J+corLKiuSfu+G8wbTuc+rQaT1d6XdbdqoAOdZCD9+qwbfh+q/B8v5tN7RzHdIQyopNQLCecJACIqxcHHSVum6ngKli7HwvNsABg3ca12mYd7XVoy0irTGLAuqmmb2fbZUo1iYEq9qSpr3U5TSLANgvWobSfKxJRftkiZIuabEnDczd5VfQIb+OjvIb3m7O2xefflq9P7OBfRHRKBpxikXP8A55q37rJlEIXY7E1kPAdT0M1CYmAceVXmePb/608s6L2na20C58nTHc9J9V6Wnka8I9J5I/9310ArmvdheF03FqzverCNZQn/91lVpStaXTuje+3FpPrXrpdoaaVX5l9dv40llmHz80RnURdCWJinAAAIABJREFUq8zWd9qhkusGh6aVapoOd2iETJWADhQ6bhWarRwAOoF/oOkUrpUoJiFslPvjF8J6a2mCLGC3ikWp2u7g2NrOBGHcuCxlLhrxk3yB1/AXZuNvwzWeHQkQTJuNTz6G4x+UE9zFaVk++9/+7b70gdnO6+xrvNLAbgtC+93frz2D/ovzrTbba7rK3l6X6n3KNV+U+z0N5mGlXxdqOylZ6budruKa1DjF0nibbbXlMkMstrG6zX7fTld8vz1mHDWKpSOBuHxNV6g+PMVVYDhBfruvyBmmdd0Ws1tMnTb3wGFuagz/UDXLbIs7ghZgK8XoumnZBlICVQee9OdslGGrECX5YE7H1HtmC1DOSlJgcbjO2/gYP8J7EW9kwLfl2ZQAucc2M9AD3u6MlK9h7CWVv2u/YuVlh9i8eg/FwgzJk+vs/8hR1Ebe7Fe71p1XsXrzJaxfv5diPmL37U+y8PnHnP36VIni3KuvZPPqJZInzrPn048Qnt9iZxk/781r9nP+O45Q7E6YffAM+z/8YHMMK+dedSVrNx3Czyr2fvJRZh9cYZLFtX79PpZffYRa+Sz+9Sl2335ywv1ot+vAOax72SFq9NtSKfdld+EfVlxrrUPg6DyTCwJcHQVn+gso3Vo4jVjX0s1qNuj6XlytgS3mbVbT7UFqDHmVOwmBwNyTDpiXDqWQ0giVkF3fQEi0UjJEK03HsK7o7M/Gz2yfAZtwqCL5vTRMGzoSqm2XeQNaK67DwGEvKZLfi0DiaDoWsK3el3ELj/FWPgqsgGlI8m35ZsgssOVCOtxYWo3UXk1SbK6rKd917PPhJ95Ktm+AyivC89tk+waE6xkv/bH3sf/DRzt7WLthibvf+QbWbjyIykq8UnPwA/dz0+cfw46qtRcd4Pb3/yOyA3Mkj6+wfXgBr6i4+Uf/gH0fvt85/qTzAwhIDy/wlXe8kbOvvRqv1PhbOYOHzzpKDWpfcdcf/0Oe+uEXsuvx81S7Qr76mwOe/4v/i6v+0+eb9RSK+/7Dd/LAL93CzOkRKq/YumyOy//rV7npZz62s6d+oW5RLhats54Tdxtj9ejta5orOIly21pvzm8txIHWUnOTBNOap7hsG5Y23C6zMBFdo0uvLXmy23rG4nHIHm2XIBDrTVVl23wYWdffLptkgRqZyoJCjyufJtPZxtMA/Ew3/TSb3ZpYGspUDDhlq2WsoBa309Ogak2QSzmUDlTj0BRDzeLCKt/DvcC9wHDSE/m2PGsSALvkNekGtKXMabLr6UrrdtbKZ+kzT/LcX72DhTtPooqMzasX+cxf/jh3/97r+fuHf93kAxUbV87zuU/8H8w+uMx3vvh3mP/KU3ilJtvfxhyqXSG3f+CniE9v8KqX/mfi0xvkewbc/Sdv5q4/fQu3XfUfiM+sTrkoUbTF/Axf+ORboYaX3/abLH7uUfy8JtvfHWhP/ORLeeqHrufFP/wuLn3PvdTK495f+R7u/ZW/z77/9Qhz95wD4Nwth3ng7bdw3b/+K6755c9CHfD4T97A3f/1u9n/0WMcevcjzn2x3xwrzX723cpJ1QT2u1uB4P5m+dbc/bm0Q80JeJMVqj9+LmpSltTFpPWlv9xWDlg4Rj9fYGEbJbTmkE0u0Fp8gUbV1s0TkLfKLeWPxPZqRUP6aGnAFe2ndhUlqqPYLP7Oz3TLxgGobaEnKmOFn9WS3QzE/QwybUgITZOUoFWeQaop5hTFUKOTiiVGvIE7oWlI8neFZeNvigQo1y1srTQrkxSbnTXbQeOnJd/xQ/+DxS8cQxU54DH70HkOfOgo2f5ZPBOH0Wi+9quvwysqXvZ972LhLlFoUBGf3myOcOZ7riG9dJ5r/vWHmTktxavRuREv/Jk/pRzGPPmml065oNaKfPjtryM9NM9Lv//3Wfrkw6i8okYTn97obHH8zTcz/6WnuOQ9wl3l6Zpr/v2nQNcc/4kbsJbfsTe/kGAz53n/3+exXWgv/2/3MHh0lWNvfj6tVdWNI9p7e+a1h1l52QHK2ZBHf/YF3PP/vpxHfvpaqqR9+8+9/CBP/tBVFHNBR+GUseLJH7yC1Rv3di/XLZdqCtO98d/9QP43dDuqdQ/7MTCbEHDduL4LOs0qdOs9XWnYaes2YeCIymv5r2sapl5jpamqBPuZa9R2iVd0M8eq0mNWpNIYJlQnAVaaQnStUaVuiCRVoWUfJQQj+U0VElvz01o4ugrZV5BpvFwUnTJUgl4hDXlV5rHEiPUmhvatjv/+3RQHfNuPqcF0n8oO6v7s3rql5TDi7Gsu58BfPNw0lc32DTj1fVdz7b/5ONGKIRnvUXwDbF22G4Dk8ZXO3nc9do6ZE2usvuTSHS+qVh7H3/IdHPrju5l94PSO666/4ACH/+hL3avYyJj/6inWXniguab1F+xj9x0njRLWWGzfns8/xdlbD0/Ys0aZbTWar/7KK9AzPuUwItszQ7iRs71/F4/91HXcduv/RG0X+Fs5d/y313PgI0/w8h/9eGNNfek3Xs3J7zvCd73y/eMuZ4f9wjw3328D/lbcIvPmFHV3H+660+Jp9lhMUF5W4mjnEjDjknbhGwa7VhSgA2NZmW2iNpkglQMaHYGHD7kWV7Q2MbPaeLR9N7SqwRfF2jBlhZo6p2lUHBQmWaIkXlaace7pGpWCF4r1NlMJ1ZCnNWWimFnRFLPSZTwl4h4Oc5hdCPL925baN1uCliLIVWgX6hzUz/jZv0ueeNP1nHntc1i+9Qh7P/EYL/z5jzZbnX/JJdS+x/Yl83z6Cz8tSsOD3X99nGv/zcfY/ZlHAdVYU5vX7GN4f1cphedH5EvTYhVyHVtXLZEvDdBRwBf+8udYe/FlVEnI8Gsnufo/foyD7xOrTM8ElHMzRMujsT1F51Ky/bPN39m+XSzcfco5jgRgouWUbN+uCbdt3A3N98xwwz/7DJe+9xG8Co69+Xnc8c7v4tgbr+Q573iAha+c48af/zx3/u6rOfpPTnHVb9/LsTc9jyd+/Gpe9X0fZvDYurN7x0ozPGY6CkQhWYXmKck4KiVxqX441O7KZbi1CshVeJMoiNxzcJf5gVQNuJAYpQTsNXZ8v7HaGlLIPu1QXwLQviiKDk8aSLG6qQwoZ/y21MvJ3UiRPs1xPcMSZVlJmmL2ul2XTDVt7WyplO0eNbOu2Z5VBCn4qeIEc3yI5/N67gKWgXMIA8e3rbZnX2SAdWJqXazaJJS95VizZVLjltroyt1sPneRcjYi37OL7QOzhGsZGs32JaKMVm/cz+E/+DLPe3yV7UtmOfovb+FzH/8pbnnlb7FwxxPs//ADRGdH3PuffwB/u2TuS8fJ9+zi7OuuIT2yh5mTG+wk25cIxej6iw5x2Tu+yBW/9inKuRkef+urueO9b+HFP/KHXPLur5HvETfB38rH8Gn+VkG+p43z5Xt24W/1mUbA3yrRsU85GxFsdN2iPoh56a+e4vCfPdL8feS/H+WBX7yJp77/cp7zjgcAuPyd93PuZfv56q98B9Faxpd+/RW84O23s+8TJ8aViyVlVAodhzAToX1fAueRaou8/Ra3VUb+VEPbQiWsmwZ0DOlWSehubShO0L3q7lRpLfGvSLVMGiZWp3KNrrUcIHfYbmvdVWxaxpoOW7qrBs0fKLJ97XMqEzWmyJprVRCMSmlLZ39TiirwpD1eBXWsqIOaMoAgo21vZ+mYlIGGmJrPfAB1ZGpRY01OwFlmuYuruJmztGbhxVBffVt2Fvf9q2l5HAvnv3OXx6sIaiY/hNZK6X6KXPtvP8+1//bTlIOQz33kx/jcR36M117zm6gM6eEH3PSW9zH78Llmu30ffZiPPvYveOz/fAU3vuUJwvMpL//u3+Urv/vDfPFDPw2IC7D/gxLIj0+ts5PYbNl1//f/ZN+H7muWH/jg/XziwbfxyC/cyiXv/hrB+nazfv/6q5mAcC1rr3o9M+fvxhQVeiaUzOrItV77b9QUKSuGD68xutxYnsZde9HPf47zNy5x+ztfw+F3P8rzftNcg1vTad1No9D0fIIezIgi8xXlMBT66SSgjMXSsP0pmzZuqoUr1IEg5QFhco0Uwba1yMxHS3DctIhD02nsa198KyrTXYS/UWZ+oVFZjcpL/LREeQU6Mxab1qZGNZD+AIQCCalMmKSs8GyplNasHYmJRhpP16wfDglSjacliD84XQnVdqHxMw0agrRCxx5VEuClJY/81OUc+98uac75hl++n5nTW831aZPI0JGiSKREys+hHIr1VvhyD/xUItTnSfgAN3CIFQ5wGkG8W7GxY1ucbd3Tv40Kb5Ii77P5uJVIzgBDYu1dsfTmkuUs2c2IkIqAL3IVx1hki5jAWmTdEiB7wP5OLX6t/wLb7/ZkAoJRweXv+DJ3veP72XzBARbuOkW0KqCjapB0tk+eXGfwyApbV7SYnvm7n+TVL/k10ksXyBdnSJ44T7Ur4mMn/h3zdx1jXNqbF6xKvK4cROaspX402MiYv+tJVl8iMbBgo8DfKijmZsZKmsr5mPj0qFk+c3pEOXSJMWV5sRARn00NG6rq/CZ3Y0rJmcGf6UBR2ywlSJC7rAnX5V7p2G+Lwvt03Z5CJzF6GFPNJehI+iRmcxHZouy/TBTZ0DTRjZDORQPjTmVyqjoUt0qVEvS2UQj7O2A694iisOJVxmLyaIPu5v1VGunBmIlSCEfCVRaa7VUl+wo3KsL1kmgtE4LGtICsRFE0Lq2qKrQpP1OROZFtq5gVo4OKkVZSczlUBCNFkGmSFdDLFcOja3hpRTDKxDW21ROJoNDD5W4CZv7e88wfHeEVFdXAdD0yBfL5vPxdx0qK4BUUQ598oCjmAuZelvIEu7mTI/wWr+Tf8WHewF0UBISUvJNbWGaWCsXLeZQf4fOY3uJIC7yM9v2zKPklpAM7zm9umSFMDhvZWHWfNMJdd6ft+ssUXcUzTTxE+QyBg6wwzyJneIgrWDFJlDu5HIAFUk4zT45ilYSTLDAipERxliEnmWWNhJiKLWLylRjSQCbTzCNIFf7IuP8bCgIItNMARcS92GlsHVZMwHiiK9oqFR35QM38l54CYPWmA8x/+UlEEeXgeRS7Zxjee8rZn9zY5MlVZp6UfT/yL27DKzWXvOfLE86lnRXmvnYSVVSs3XyYS979ZXM1Rgkt7iI6a2NomsEjy07iwW/Od+2FBzj8R19tlNLg6HnO3nakNwYU51+8n9mj4/AS1VNs46dbUccB69cvsucLZ9rlWvO1X/4O1l64yI0//3m+9Guv4MF/fgPP+y/3tMosEiiInonQ8wnVQsL2UkKxK6CY90kXVUMrXQyVdC8yOj9fEKus3GX2VYF2muzqCWW4QU7TqUdpUIW4dzrWqEw1tZCeFqVmrb8gkyJvVUKQKunDWSmCXCyncEMRbSniNZ94OSDcNMptq4A1Y7UB5CUqQq65AftqaWhclGQLitVrtSQLSo2/oZhZV3glxIs+CyspwYmzkGVj1RsajbdxpLMsePwk8VdWBBA9lB6bOpaxHNvysUjwmfgBeiagSkKSlSHH06uoElhIZZz80rVv5pd4sz0Y0UgRrsv9eV8O/3Tfz6EDGF2fkiykFHnAi6Nj3M1h8uUEUoVKfTiUouJKXuYA8o0QaojmCvm+GUBox4dGJSU6V6hAEycFFYp8LYZUxmWwlKErjyTOWGTEaebZRcYlrFGi2CDmbDnPINjmCs5xillOri2RzKcoNIWO0CWEUYlCk6YxQVzjKY2iJD01hEIRbPj4m4pohGEChmhV4Tth7CCXe2Vd/XAdglSeZazhYCpjKkhB1RrtKZKVknCrBipUWTRehNouCSYXXdsA7TRKINdCKzn7nUdILx1y6Z/ehzIZpK3L5jj68y9l1xNrLNwtqPvhvWdZuPMpHnrbLRz4i4eJT68Biife8iKyfbNc8u6vtvv1vM4EcuLHbuKRf3kbV/7qJ5k50cI/Nq47wJf+8E3s/dhDXPu2DwLgj3IOvvvLHPuZl3P4D+5skg3nXn0l5192hKv/3cea7Q++52s8/PbbWLvhIPNfEeVy/E03Uu0KOfTu1nU99J77efJHr+PE//48Dr33YdnfKw+xdv1ebvhnn5pyn+zdMvGsuYg6DvCyEjy4/1/dxNals9z8zk+31/mG5/DgL7yQV7zx41zywSfYvGqer/0/N7H4pWX2fvaUs1MFcUixOCDbnzA6GJIuBmQLsD2vqGNI94nyKmegSjQ60ejZCmITVIpLVKQJ44qqVOjKAeOmAcGuAl15ZBsRalCi1x0ys0JmRbXtoVKFyhQ60ahUfFqvVARbGOS/UYaZySaWEG221qOly0bJQFZZKRnPbZMhtbG7qoQybGJv2gT3h8c0p1+hSc7IeWQHNNUQvEIRbQToYYTetnHYqh1jyNtUd9xDKOsVyvwkUMK6JTKQvpsqTMSqnglRfiBEAHFIoBTh8gYLdwn3W52E6DAgn7dBOTpuuaULz4eBsZoDdDykDjzS8Fqea2KgqpJwgA6SJmmjja2hKlB5KNUQPmTzIfGaNQhkuZ/VaH+mqZiolSfLwoRaeaSLA7YXlzhkLO6NmYOgIRlprkgBNcdI72MQwFUeBGli4optsiRK21BGukhD2TQ4o5tb7WfCpVfF4OfanLuAvVUp1+LpmlpJD4hgQxMUGi9rQyAtg0pN/MR5KE3CpyoF9A1Q1zs58gE7W2ohtsFIeumQO//oe/nyb/89hvev4JUVqzcdQOUVr/jeP0FlGrGVFDe/5f189hNv4uP3/RxLn3qMbGkX5151hMt/9w4O/+nX0EZhPvWD1/PQ27+LcC1l83n7yPfOcvlvfIZr/tUHO2dRDWLWbr6MwdFzneUv+IX387kXX8an7/rn7P3YQ+jYZ/m257L3ow/y3F/5ZLPelb/+WU7+4PV85rM/y9InHqUahCy/5goOv+se9n78sUYhXfK+Bzn4gaPc8cf/gMc/cQyv0Jx97RH2fOEpLv/9rwEt3ZDFpzUThnEtT333ZXzwiZ9g9ug66eEBW5fO8rz/9GX2/+Vx8BQb1y5yx+/fylW/cx+XfPAJKDXX/9LtLL9iP3/9jlt57a0fZOZUKgM7iSmXhowuG7D+nJC1ywM2D8P2kqZKSsrFisHBNfaxzhwZ+xhRokjIOcg6B9jgERaZoeIMswSBJg0izjBgkZTVOGGDmE1C4qQiw2c0iEnzGfxIU2Q+ehSgZzW6UJCZDHqsUVtKfIDExJkyGl2iNJDLS1gMxPrTKcL3bwavjgJ8z3TvtoPVVCKooqAllhRQbZhqyj0F+XbMzDmIT0nZU7ULBudKqtmYiABNRqvQWoutHnO/zEkCkDv6SEl9VADCQ2dWMX0YVKpRG1kLRAbCDhuwyUibetba94ijADzautLYbzrG40tiR5W6wznXx/n1kzlussYmf2yyxnbUssecU4r1q3aRD0wNra2fzDR+agr6TeYX5LnZzvTaN4kZBSoCL4fZk6K4wk3dKKGgoOm2FazphihAQM0tQ4rEL6WyJSg04aoxv2wYQst3HShUWkCaCTFoVXXgRUapmZMcc0V3Eutbay57130MHzjP2dsOs3VkjlrBpX92H5f+2f3MPNXNVM7fe47bXvDbPPnG69l4/hKzD57lmn//SfZ+/BEwDVs0muF9p1n8wuPUymPfh+/nwPvvYbaBd7RZkF2Pn+OF//jPGDyy3CzzUERn1rn1pl/lyTfexNqNl+Jv5Rz5vS9y4H/c01AwgyJY3+bWl/8Wx/7Ri1m9+VLUyYrn/PYdXPLn9+MqdU/XvOwNf87xH7uO5VdfBr7ihv/rk1z2Bw+gclHuY0wnPXzWoT9/lMv++0Ocf8l+UB4HPnKcpc+daqAM6eEBN7ztdo78icmQBgqFx8vf9ClOvfZStg4PmTmToQNFcWiBtWt2c/w1MeduKuH6VfaoNV7JCV7MExxkjVt5kHlSFlkjJSGkYplZ5klJSDnOPo6yn2Msco4hPpq7aTF3C6ScYRcFAYuknEChIjPs44gsDWA1gqHpJDbyCEaqmba9TBm3QVzUToyuAD+V//GaNgkHLZnXBibpxBBLcTdx6Ih06UGkWLx/xNJn5lm9rhQ8WwU6BrUBo70ByWJMEsWQ2xOYEA6YKqIxTJ8pdF1KfNHXYmJo1aVegkbJgVEqNmu9XaMjUzGRgvYD/MJ0vZoR5aYK3YY4fEWUls32nTezX7KW64a5pCPOeXm5FjceiUWqUrLM8WrVWH+Yx+flNUGqpcGMplE+KjekmRrwPaItTb5LiR41t1a6aSkG52R77cv5BgbQbG9/kz0380dT3WHxgqFnzidsLr7YJZWdqlgkPr4yft+1JnCrBloYh81GTJJJ1lvI7jtPs/vOY3SzHf19hEBBfHaLK//LXzu/t5kOy0Q2vO80L/wn7wF2ogsKiM5uc+T3Pj/xVzXa5sjvf3HK+bdDxN8quOI3voDLfssE/jSvKrjsXfdz2bvuN+uN78u11qTbUKvYPF1z6H2Pcuh9j0qpUw9rtu/Tp0CfpFOX6Sl2Hd/kij88KpQ6gYIwZPvAgJMvjzn5uowbDx3l7XyE13M7QpwXIoFl2xAXEhNzTLiWZYac4DDHWKLA50kWuYeD+NSMCFlhwCoJBYozzAGaAM3G6lBiNWsRVEoQ+Os+ajkEpU3AVqEDTZAHUImnGq22iQaQZES0ofEzwXk1CYONEpVp/M0MsrLNgrpiAbtOYi1azVAFzB4LmFmG0WGNKhShiVLk8xF6fgBnR4wHuj28qSWBfU49ebLyIW6eKjVadZu+NB3nLYbQVWymFAxAeaIqa0WnnlWHgVhbluiyR3jZwGfcv5WCSrdEmbTrKC2dFaRjvGUA1s02flpSJmHTiZ4a6qBlLiktO3CsGoutjjzjgqomXgvGJa4krGDd06CAbKgIVrW4lw0ztrHUIwlFBCPHIkMA0QDpJTFlLJlnbY5XxorFtIClIcGpNdTmqAGFB9PrPKd5pjbO5kaU7UCZoU0aKGcfJW2RvPviu8rTR19UZmWnc2sTAv3v02Qyfxrm/PqZSxfOstO+ut8ntser7aC1g915eS1cw0XkQ9PlSScx6d5IBtNczm08xBwpKyyyyAZynxdJjdX1IW7gM1zF5ayQEjAiJiXkHg6yyQw+mgfZi0aR5TKVl2kojzcLUNsemZKYWJDFeCY2lpxqY2HRpn2hwc8lpqLMYw/X2sEapKAqA7nIIF6tiFdyVK4JRgX+ZoZKc3EzS9328owdDjmLYUPukZcWHPxizvHXRKxdLVZfsip0QCqHZNmjuHwv4VknIXNRHok7JiygOGipn/IKIjlGQ3/uVmI09axGsbkKx5nQvKpum8mUEmhvullZRhLLFNXT8Y1lh1GG0FZTWAon7RT7h9JVvnnVgsDU1sp5VibGqUqNn1mlKZUTdt9V7JEnitpYfekeRT5UxKuaIIViFsJNKAaKeEOstXjNWH2I++rlckFV0vZR1ZESDx8JRzTYyhCWrw0YHZT4XbYIZ14Uc8m+vXga9t2ZkNxzHJVmUGqCFifjWlX2+zPpHeDYoZ19tYXyemy/kp7+RtB/j1N1P3OZ7Iq7yyo6ZTD9DlGOHHrfo8TnsrZIvd/mzkqfNsis63Z5Ig6oA49gpImODviDG1/KKglP8DouY8WcmeIrHEIDJR6nmWdAxoiYldRUSmiFXolQhUdyIiDbq1EZ+CPFYFOhQ028rCgWZHV/U5SSxbOhYWZN4xUy40apWAp+pgkyJP4RKqJNwZCpAikcty9oqfFHJdF6Jq5RWphYyXbLDmKBvp4nw8RWSvSqDQanK5JleRHqEAYnJMAOkC4FbB8YEIcJuqkb1Uz3SKaNH6He0mhRuuYeQimKzcbS6l7MaxodlFO54ek2L6aVWEsdq8tj3OWEjqJsiDItZXkjPqU7fgBiH1XUAjrWEI00uenFoGpNMZB3OExrqsBvXmuvrCmN8gk3NOlSgJdBVOsmTlbGogy354xSa1xxuYVeWVMlclw/s4PBJDICT5RqIcp0tD9k5ZqAEz+QMr9vjQ0UAwp47yHWrggY7YdazXLp6hLRY2eAwuVTsxbbhDqajlgLra+YdO97P3ZRN5/jysvF2/T39fTEKrTJiu1imWmngY6n7c/IpA5R5u9rf/kuGhbbYIIL32fXADNwW56zhrp6K2P2eMr2woBDn1QsrxziXQsHqWbkvvkjRZ1owlVFuCYMEkGmWNuWGXBBQzSSlyBekcsQcKrgfcoY7DN86J9eK5cCDB/d5LnvfEziKIkSwGtZE1hQ66jEM8FqG8wuI58gr1BbZdPtycuNRZNrVJGLIrNWmdaozBkPjXVWt7RGvhp7HOFaDiRsHSrZdSxAx7A9ECsnXtWSbYwjQcpecLKeNP5s8gegQOObgnZlqJYML515btpWezTMu87ztS6oMmZJ3FppGGrxfkC/6fJlXUdL6mmWyfHMmQaiMGzPhc74saehnetUolyKA8IxZ11MP4dKG2VnFB+hJ+BsFGWsyBbEJSwjA81Qgl2sjIuYLgaEI7EEgwK00hD7lKEhCaja0ExtSUSNgitin/XDinQJBg/FbGwuEl6xyYBNjr1mhFoJUZliOQ3IZ/dz9e9toNZ0f2i4M9ek7KfJz4+B81Tv07qgfZlUKG+PqbH8/s9Unq6FNm6J2b8NTxw7ddZq1+8kBVzFFoaMNVnpK7SxJr/emKXXDEzLmLGdM7j/LPHpLbL9u7j0E4ogrxqSRB37BJuFDLZhaOI+0ukoXC/k99Qg92tQuXCW+ZsZlFAPQ7ysohwE3PeL1zfnEW5WHPzEaVSaS8A+czKTJWL+Q9tHQSnZdyKAVTVKTRzHmTB1bRSaWeYqfVsLGofN/sak1qhME62kDE4OWV0XSEdQKEaHNfEpRbQK24vitjeAfid2Oi7TxgW4jYo0CpVbtLECKpmcaiEz6NCTm1IvVRtLs/REsfmIMldKwMz2dPreVnfvAAAgAElEQVRRIaVa19P2Z7Ae/4TbYll+i4HJSucanRgygJnAjAkJvAeFFrcvlkvVCDV5tUsx+6SECfr7VlrWscePRpp0n6FSN3+jIJuXZJBdz16DVZxlIq55mEpyoko8fDOnqRqSFVi+UZPeOEKvRiRkDMgFYpQFhGuKtSs1VIpycUC0kbpP1JZtQPug+3drUuq7uevjd7Yjtk5rUgzP7ufra5X3zF3Pyf0IpmeCXeWtJiYFgPYFtYptmpXm0gbZfZgsX+N2uhRAdY1aGxEtrxLdk6OLDEGiuxavrY3bSToUvLTRdxM7nA2A25o1vI0Ngi/f01x393OyZa8J4DzNfRpfr69UlCnMDFFeAHEMVSXKcRhi4RxuokD7AZ6GwamSYDsij+WFTU4q5h+R57F+OGT+eQdJzq6Y0fZ0xpq9ztJ85s3BNaG4ok3DaUXDKGyzerFHM2ZMbE1pGa19aXji4nbsday0SaJUp7GMVWgSgHesRw+0bfdnRrdlJhHKJTogWNuPocKUhRnYh1ZS71qG4iYWS5AtKrJFo8A8GB0UkHE4EkXtaWPq2PPRtBlXM4ZUCX5aNzx227NiCapSoVcjmC1Zz3ZxY3yC/fHDfGbvVSR3xNQJ5LNw7mV72X9mw00UdGm95UA7uXDmzC6YIp8Ut3CVox0ofQXZ/n0xXdovrMzczOZOIm/LuEKbXpCs+ooNGGuYYplr3f6d1hJxXU/H0us0FXYUmm3yS5ajixQYGQyWWEiTm+i0iY/2d92sNWmCKnHLwqAmp+QMz0zG7/3kJE1krGNt/JgSAnMeBtbRIZwMTGA9g9knM+KzEeG6ItyQ+B+1vFDhSFMOQohig327kEcweVx3k0caKITuqNBimecGghE5rmdVGQOvHT8t5kyjSyUuqBuLs1/9tp+CxWhZ9hTX7bSupduDQZsyLh2olljFJC+078TstDn/Wqwv7bdB+u1FCEZixQWFRpemIiVWQl/uQ3pQkw+gWCyJVyLCEdL1Poatg8pUB2CqTIzbbLKYSosLWopti6q9RuFVsSIfiHIkKfnH83/FiJDP8RyOpXsZJinFvEbHUB3QjPYG6GFsEwWuBeXOwJPEDbTGdBHakwaGtR7sMSaJudDOftqZ9Jl3aYeuqzzpuvpxtouJp3WtrWagu4kC1+0sq64Ft1O3dZuxMoO3ode2NEC+L7GpvDJuXmESLwWakr4F0j/S5CP3rRa3TupC6zqXZfZuJxjXcq4pxnqt6uZ5aHM0GS+ayKjeElUqKUGw8am8lNiYvS+W0NKH6HwG/pBwVSAjOlakexW7TkvgO903wzAKzJC80GQ8SdpxqjqTXNFabKHxeExmVDZRorDKRrO02dva3IPMULT3G9u4cBAXMqKs4upSlXs1VKaVX9soBjDVBBW+gGqVcUmb/rAQb2jWFwKCXJPPGAWnFLWv8VOkNZNPEz8rBopyl8Rl/RSqgWJ0SBONVFMm56cG2hHbS5f4m/YNKDcQSyzQWix0reXclVQhBClke2GwOOI4C5xgnmOj/VwxOE2B4vhLN9CjiH0fTciHmmpx4CYK3CSBucqpD90uL+RuTVzPVRLuMWBysoDesosJ6F5I/N5n91iTxR2sXm+ZtV5d/FJLBimbTNivGyNqTm1KHE0LbKNdz8bizLFtMXaTCROXTu5b9XVOAF0Z31d9Uft315n2fRKIqJ1yrPWu0LVC1b5YOyb2JE1p/DbYbu6dv1Ww9OWS0X7BqGVxG8+J10wWdZDA5tpFXD2Mu9jWBQ1wcpXd3+1kZp9vbWma6EI9FKhcCRjX0238ra7xtNfEOe2ENka3rjWEYrWWkWQnax/KJGjdcpNNRLmuHthEVNMVyyheF0toH1WVgLcC1YxcchnLLSgjwBOrTZVQDKRMbXRIE68qVCgu4WBNXFNlmINzcwvrCIoY/C2xAD2pgGusR1W0lujcUVivl/jQc4eo3TnDwYjXcy9f4lJ04nF89RKpKy2hTCKCdjoZ5wqbbq25bksfW9Z3babFWvovxzRrYWeZ7JpOC+6bGzbm9nSttC77b7t80v5V/7dJGc5+EsEzFkYU0KHftlmzpjGJAXRGgTDDVhVoW+Om0WTNf9AXqdCmudEuBYz97N9Hy7v/9YuoBIv7E/FQ6CZZpNvRV8g9U76PNv0ZmpiUAeiqAKgUhz6+zNp1u8kWfKJUE25o4nVBsSfLmVi6BBe4Uy7FlL1e912wnILucifs0ExQLb1Oc0ylnOY0Wt5kZV7g0miY2DcJB8TNNK4b0JBg2i7z1tKqkkAsnEhRxV7T5k+bqEvp1JJqZWJ0MY0bWwfGNfSF6QQF/rYos2LeHDOU7YJUU/jiYnoFlANILy/RkVzv6osLFm5PqAOoBu3E4hdi3amyG7/T21J4r0NFXYmCs0o+TDXpQQHnJgdGZI/NkZ8d8rvq+6lDTb6v4vD7YhYeKUnOVoRnRgTtTGMfov17pyBzX9n14zE2kLpTLM2KXc9VYpqnY6k9neTA5DiOhl78qCuuIrDnJntr+jt4jqJwFVsPQNueiKLTJd3NlLkd0Y1C66xXWdfTnYwu1qqdBlx2n9c3RnFdWLqJitooM89aaejWDS3kXlAYSqKZCJWbl23GYhk0/qggObON2o5IgHCzpPbFLQtXto2FE0LhHnvaJHih++AqN7rP2AXemr9VKYrALatSfi2F+RFNOVLTKctAOzoKzTgJVpk1MbTWcZDlkde4oFrRcuf5gFJNAgAUYSqWl5AOaLJ5SQiUiVGme2SfqlDEy5p8TjXHUTlSkrap0JdmJPMjsmML1DF4KeQDCEyQK50VkgMdqAY0bO+JVMtAsK3w0U0iItqAcBUGWrERLhJXoFJIVhTRhkIHAcPjJUGqidZy6mFI0FVQbpyhBywde9DTYm+ugnNflEkKrTuwpKLg4t2nnbFofZmm+KYtn1Zp4bqfetxSg/GkQGdzNb4u7SCVQxtUetxTtLU2LphtFN23ip+uuMr6m6XIpol7/MgotJyO1VQaV67fTcuNO9WaaDmlSgL8UUkwkgJ4f5SjNlNzb20YwUr3Oavm753KBV3x6YQz+skfK9q8L70uXUobxRYYKEhWUfuehCFqmowjSAxNBwLPaZoy2zhspFrLLGytMwsTaYx8G0kxUiQmO6nFkisHkmQpBuDlguD3NyHekmNYmh+NgX4kmnJvwb75FdYYEB9ZZ20hYf4LAyoliquKaTCMNMoVvICGZQSgnJEnYJMIZSznEo1MHDJAAOKZLA83NH4Oqha4knE/oWtd2avtu6RjT8j53bqwVtEFve8lbq1Hm9p3B02PxOsZyU6YsouTfr3nOLzFVeSuItJt6zroKrSpXP/C9KCjYIwemyhoO5rbfVhsmbYxSRv3fKaxtOnlZt9KEcdSrktIFjS6zlGVD5XfcnFHQRtfcxS8PypITo6aImxvq0CNtgVLl1+MkvKacaB3VGw97WAtcwvPcdk0XPyiSfg0WWy3s5f53fN80zneQEdiX9xNJa6hV5u3SbVJAduMWZs6UZQkkG2cSid04mYN7Y+27QbFVVTmdfVKqBMoI43nCwln7cs6dlsdQz4H8RMx5T5FdiaRWGcWUM5qygS8UlEOYHAcqfU0r4mtPLDPTpmsbJkgrqk5x3BDUw0gPmtuUynURfF58AuJV+46kTUF+nYKxEnVOJ8Xcuss+6ZViK6ymqQUXYZFF3QLOLEUkZ3dqXEr7SJBshOWT9r7uFhlpiYfq2+VuZCNfrcmF5PWzLIBnaJopaSjeeQEl931m2zy15tM+ZsokiiQnLIzRspKFHqp22bDti7WoeahKvE2lOgKx6NuwMFKobwAXVtL8EJyIYutN4F1fupZgXbystZ4Ke+JImjcUJAidxtX0gpUVjWKrQ6NS2kqK6zyrpRPmdDg2RqFZu0ETVuyZEAJZQSBVsZCEoVTJsaa8yAfCuYv3JDtPd26scLhBtSi7FaWhbk6WijQuiBb8fG3Vee13l5UBCOMCy37KgaGfiiT/QitOw0Yow5EGfqlbjBvylQvWCLSYLsS5uSqQnXjaf2Ze9Ls31cEfffF/duFR9v/0+Qb/XIq5797HT7jmDU3QcDY8nZ/49JJeLiKzZ2VTWyMQAl+qd8lyQXWgomR+C0Wy5bT1NrAOcrxY39dMumF/dZacXVngnVirtbSshngqhSFFnltZ6qskvKrTPqFqiJveh801nDgjoFJk5i7bDy50nob5o11E0BgJiCvXe6MhyaT2a8Rtb/nGq+qW54xpSSepuSlb/tU0ODTpGWf8YSUvOi2m7wqWjJGbVxTHbWKKZ838A1j6UXr8lkmMnnUsaaYF6uriqAYIpi2SKy2mWVFvAoLS8IAnZ9IKE8m+CO55iqRcy2Gclt12CpXbWwEHSqKWQU1FAtidRZDqELjmppMq79NM1xVoSXPUgBF+y4EXessp2XamCQ1XQvMVYYl3Zej7n3ao9h9u+s+/cxnt3pg0mw7Kd437ffpwNrpMmHfk/BnDeWM7sZZ+skBa9EFqgv3cMV9aSYAbZ+euNfcz3r+TRFxQZuwRV2iCMct31o3SQNVVW1ixRS0K23qRmux8oQ1QxkX/mLkIu6PzW77TkbbPsedWgp6ZuKiBBV2fy8NmVmgpJ7T/mTJHhHLr4wl42mHpDZIfx3SUANpH1Qg7qJAHwDdWmS2RMsrRXGUifRWrQNNOdRiFZm+EEGK4NUGRjGa015dmUOt+wyuWmFjdUi9HFIONFRChZdrofWuA/AyAedmC4Jza5IhlaMIQRR2YqiJUih3iTJTpvdSNi/08MViTDDKQflu9rMfM7LxMFecco8mvb+TMrCxNFl/skKD8UznzpnPcddzEu+VmvK9/3drpU1tkjImU8CpLvPGpBiau14fvuEUPjdulH0n/EAajowMx76trdwRS3ghmWRRuzIJ0vHNlBKbqGrBrn6rPKyVY3FqVdl+t5sHoHKHEryaNqb6lpoL2bEZ7p3G+ZTnPGUMdCpFbNKgBKVMgxmloVRy+ZadQ/vGqVJNvMzG0epAuM0sSt8mBvJENZ3qrYVUK8iXlJRFmaGjzeuvI4Ut7y7mTPIgBpUr8oUKHUJ8WqHX5JqyJVF2xZzsKJgtCBdTvpd7WVxI+Z1rXsVSss6ZU0sED8aElXF3KyCR26xKOZa/JckEZSGKlZLHUCPNflIaYks/M9fjt6Vj+SAgjgJUXrrZT0Wbnu7H1nD+Nl0SOsBUmORaWibdrrKYlCDo5aMvWnZSZP1fpsTCxtbpM5X0gsFo3KxwRwm62Tgr/aBxP4Fg+2DadXHiQ005jBaro3Fb3Njj1yv90MPfJGutoj2fuF2srSLQYgJAR6HZhi3aPm/PRFk8yRyqqo1dyvObFhbxer/1PRTruejJfoFbCWBpqMvW/RR+POsOO5amBnzjPlYtGFubiVAb5o4q9sQas+SSFggbKrQBx2rfAGidovR4RVMMVeO6lTGmoU7rDvoFVLGmHFg+O41/JkQnUPi6uS2qhHBTUYWQr8aUUcgHFq7nVo6i1yLOrO6TO5eAToRgwL5mtrKgTsBLaNlBjCXYusyKIBd4j1dB7RjrKpd9p0s+g1MBOlS2TMqWOrnWGkxvhyUP260lVFatQrPcvvDdSoFJCYJJcjE4NZew0p739NjXOONGP5bWryDoY/d2sv5oQba+iZ/1UeCqfZkaiQJxjWYimmSAuz/7XlhsmrYWbwt/+UZWEYhMi7F+88Vi1ZpnUlbgS2xR+77cu6bUpxQYjHkOdnJoulJZ99NTQGXwagXjlpqim7W3chEKX2vRDGPzbbcqoCEqsNZcUzMaGKutRFdyOEmMtDvUkaJKvJa40fxUJMaCs8a/EhdPK9DDdlypUGJl9n+jzEKBceCL9dX0c401hJpiviQYKVM+JRacLqAaSFMfkpJ4WHCIVe7lAIMDG6QPLaKHFdWcpqogGEIeSN+KBtaRCUiXFMigmoXaMK9X2mRbzTxeDhTxuq02kGqEILMxuBA/LQnk5VC4zANmhDAZp9Zaaa7Scmc0l9K681xR6KYW1Lq4rqVml4Gr0Nxawq5cnHt08X0Xxre86P32S6EmKTRHmiJ107R3oqtSlTKotYFJlhqyHLmz9t59oxMsrjXyrbXYWmiH/CVBIKMIrAtqsV8gCs2Na1alUP3Ye+v76NhDZYVxR6cd2Y0bT5qUXdlhjNgaTYeg0bXWOuGHSVKCZ4aV0jWV78SwFE2NZG1cT2tx2SB83X99Td0mNj+IKX+qaJShNi6gP1JUAw1z8r4OhyNGwQD9eIKelTiZ3iUWm8oVerFARZp5RgwoeBWPsk7Ce4+8iCis0Wuz6FiAuxG6iZmVsbAmS2G7WF3K5IWknlSqFnTRnjO6VcJaK9CwtU8xsxoSr0DQKjM7iC20Y6dZurXSxp6js7xf3zk9qF3RBZNOlouLpXVlukJzg7+y93GZZPk5Mya6W0kwaYC6VQN2O0sg2MA9VMd9amJqJW0LMDurl1K8bo//jZdvvTLbSRqiRhcDZicGe59s7WzP/Wvott0MJUzoUeBaahc6Fzu5KHk2oTMGbNwUWoJPB4/YcT/do2uZvpXW6NqYK5U1v8SyqiI6FEBlLFaZhfChkA5RpXExjRKpBs6BPMgTpFwKE5w32xeLJXpYQaGIFgpC2+fQBx1XUCuCPSllGqK3AlRSgoYNYk4wR8blzJFJ+8VcUe7LIAuoR0INHqStci5jLfRCs0g/UAV6QNPFqg5peDFUYWJvGnQBuTIt+nzYXlBoP3RrP62YKNxEpdZVZtMobtyHLtKPRTz9l9FmO6dnPS9kjbnWYOtedes8++y/fTHBDtdCdVk5mk5H9mVy+NGg+5JB1zrT4mIoXXdaoElsLUSVJigS+EanPZuK52+O+ylSoclRruegTN2n7zvup4186zbb7DvKrtlWtUmDSVUfshIXp+BtZHuHMd3DKrpWm5yDTQxZqxLQXkMGaZMFXuWjagPJ8EShaa9F31e1sQRN/K6YM5UB8zRNpXUAQS4WW7YorlsRSqMaC+EAoEKa7BSKRG0TU7IvWeXUwUC4MOcyVKA5GC1zNpnncLTMiJgFUgYUJOS8ikc5xgLngnmC2YJSK8rERwdSwK9oXdBgBcqBRlVOZyp7e7Wcr00iKG3MjUAqHnQgPRFqJXWrgVWBbns8+V7bOXFMdrIQ+s1Huuv2B0jf/ldMiuN12R3652QHVNeq2rm/gFho4+v0FZrq7BNnVh7bNvAnu5A9adxOdz0/6MR+tO93waQg+64cfrbmfJ4Nsc8p3nGtZ1+swnDjmxgXtJa42ozCbUkHmHvrJlUc6TCcTJNJVvtFiD1WqY3SbRVJ5xT6/QKsWEXscu5BJ1ehfWO9GG9cJ3K61Qzkc1Jsng9k+yATd1IbKEc1K65cOgco4SHLQ1Giek5TB+LX6ViWLQzWSQkJqVhhyAFWSealOt0y0KZEHIzOs4eU57JMgCam4iH28EqOcowFPqWuYjFKeSA5hB4q1HmfOtHoXAneLdGkhzThmvTF8DcUdYKpjEDczBDT9wLAQFZiCDxNqcR6sxxwgbVOuspIgv6TX/p+9rJ1W8eV3TS4wLSZzVpC0I+pTY+nWWXWtRqbQvMxpTTpmibVeToOfPO9tRQ6rqfLyNEvZJ6EXXNr/9yMZ+w3t9Vt1itMN24W7sKu+tcnfUD1t1Z0f3otK0gmJF1scsYCdK2ys667TRTURulcYAJqFepOXc5sBnTS5q372VxLp19A11V1myC3kSCTFIlnJBZXiPtWOkZrNUNbOxkrsEh/cwnaFqUEcj+0zQ0C2b4SlStUpowCLNFxjdIeESXr+YA0gsOsNI17LmeFoyxxDWfx0KyTsGiaZRcEFARcwiYFAVeywjonuIeDDAYjRoFG5wllXKFSXyxCo9yKeY2XKlQiPGoqUWJQp0ZBm2v2KmNxZibzawvvlbbZT/tgoH3BaxOK7j+sabG2YAfrrf9ijK93MbGh6UwcbRDBKrNxheb31h3f+7i4ysz97lhptt6zrLp9PC2Mo9m9a5U5CtAmCKyYGJq10KxiI6ddr7ZB7G9GedS33v1sSa8tbk4bq1jqZvG8Vpn1i8jdCaakvYe+ue+Bw13dkXGI0ST+P5xfG/hJ7Y6V6dJwrE1RrDauBgLtkEnQ7/T8tKfoGVtAGVBt1TB+iLKrI9ChVARYq7HaZe8FlLsr8ItGyRBKadQ2ESqAmAKF5mqWCdFElBziPI+xyK0c5W6GlChewnFKFEtscBkrvIyjvJ4v8VZ+nA1ibuc56I0ITExO7y4gNVDZWEOqwJfPUkG00t7KMoZoA/Ih0hTbN3xsI8GxhYUpsQogoGlZ5yqfaTN1H5tmv3cH/zhgsez82g6WnWAb4xbb+G/gKpzJMT57DJ+ucrLiKvTuVUwbnJ0kSZ87rf9i2eC/DV7XdTcOZFxP2RZ5hZ1bqktxS215lPCn/W2s97xYqRpYh3RJdyYSt9iz1F2FYRTbVNevf4zOOJXJflpW346rMYvSlV5crW/B9cUNPdRKlGAZhJSmXKrpW2F1WyyMslXS4r9A4Bb5EFQuLhpKU84ZlzOw2EktjUxMk2VC+dzNiCNqhUVSUkKuYJmYnBLFFjHH2c0TLPJyHmNIxiMscgMnWWXAYyzxer4KrFOhqFAMSakWFDrz0asRKi7RpUJpnzKoIdaoTFHNaIpEo/2AYIvWJTYXWw5oEiBBJvCOyvZV8M2r05aL9Mud+rNYv4pgsns5OUFQNr9evDwb9aCTqiToLd95wDUKzVN0ONOAiUBbS8cN3RrPScXY/VOBNp7mcKi1kI5p7vnfEdFaIsZai2VrIRyBarFfVolZ5lxdikVVukrLFXcC1OxUszxG7V1WBoCtRFmUExSYmyiCTlUBAdDvsm7cUlW2PVNBSposG7+tCrCvTB3RKRrXAehES5A+qFGFJ+7trMTUVVhBoFGeHCCMckbEvI6HuJ0jLJBygjnWkTRqieL5PMWAgt2kXMoKC0i87TwJ38c9BKwAJ/iH3M6dXM6fEJEFPnkQUQDDJGUtDSgPZLBtXPVKo+dr1LaBjZWSQNChfA9X5TotpKNMJL4WbOvWLe1aaRdb/2dK5JttcLZz38i+kryQTIq1TSqhsuvSrD8JPqLcp9zMvpMU8U7ZTneAyT7G4Cw2A9rPeoLEVayVZulmoFPf2TBxNIpPYVvGKV3LujYWNEF5/e1WaPbN7SkXJ/6kfZ8xbn9XXCC0TdJoxP3MNWMEA8C4pUZz/HFXNGBanLNRaDaG6oYbXCKDHeJ7XibKWCsLpZeem3Vg3EklyQMbWFdaGJrKGVEGxUBLdUGsm9PVSYUa5EJSWXuoSOov6qaPnSIj5AxDYuNu3spRHmeJPWxymjlAlNulrPBlDvMTfJFFNrmfQ7yMo8A2UHAL7wPewEmGFPicYciK8hmVM6hYCwZtIONdjwKY0WhPUSWKLAIvN6wlqaYcyHc/FeuzGEC8iulpINcfjCscq7CmvSh9pddXYpPWx9lmp31PkknF7u1MqibE88YTHO6A71cRTKthnbQP1d223+7ObXXndFYHZPDaAR2MdxjHD1rlWPWeSZaLJdJMEO0L1M8MP7sK7hlmBb+hx+8lZYxYa1f7fvvkZqI2aQCNAhEXFJMwmKRM3DFnrXvz0k0cazaqfwGx5zstS95JLtnIP9JpyhdiSO0rauWhKlMHFBq30p62YZP1UlBKYBp4xkqLpOEKnoZAo9MAkpIgrikznyCs8ZQmIiemYoGUw6wwT8ouch7gAAMyruEU13CKv+JqBmQsMmKJEaeR7MT1HCdhFVgCtoB1CnyG5Dyf03KuCYwIiYOKLZ00BJZqUFFmHno7Qs9o1MgaBwLcDQJNvKIavF2QmtrRVJSxKrVb0G4/24D4ZOkrwT4GzW49Lf5g930xQdhJcbWuIrHbjW9/MWVWk+hl3Ou292RKGdaF4mnQAiwtf1YUOHEg59CU5lO39YyAVrqloJl6FbL+s2+x7UQd9WxKNfm7vY+RQtt75A5P13p2kwXKYLumDg/XG+h6Gu6EaZNSyh3PtuDewDouqnIAGMuaWwkw3GrtKXll3fkbJQmCOoTSZkK1WGa1gYBoQOUeelC1c6IPOg/QYUEcF2gUxSgkGWQMyFgh4R4OsZ81XshZDnGegoD9rLPCgOs5wX7WSchZJ+F13MNxFjnMV4A5VtjHIhsA7Gedg6wyS8YaMSEVI2JWSEjUdjMnpHpGLnZGw3ooyY75knDVBplFkXu2p2oIFPLEykQmqwmmlZ7y/enLuIk+yQ0V5dMqtr4lVzGuoC7G2uvXhbbusmpm1QuBbdWU7z1xY2qlFs40l4mj72L0AZ82CxYh7tCkF7SBhnSJIccByc+mfCsttZaCCJD77Jt7kuvOI7Q4P2A8fuWKp8QFnapw7DYXE5JpJ/GxvY0xHjuWmp3smuUTxqKrmEFohjw5vSCVrF+wbTzsgQmt7TKXWEiKA6UhM+GYANSgJIwrInI0igEZG8TEg5Iaj0VSFkk5wgq7yPkRbmeRNe7jCENSruM4n+UaTjPHKgn3cZDXcq9RYvuAR1hkiIQOcq7jM6wTc4wl/h4P8DGuoWbEAgmPskhk7q+vKqJByZlsAb0P9IakMwutCTIofMGyRSMlOaMEItejzxrm22kKYtLDDiZaVpPArpMtMDtArGKqJqzvKi3XMptsMU3HpcF4KVUwHhMbcz/d37rHVKgeONJvi9jBias5+6gM5MOFcET9/TD24jUlUg1GzS2PkvvmVlr05dlxRyeFH559PJsto1PQ1n9CF7+nFATaBM6dQnZXXFqoaf1XG+Xdjdv2WTvGMZBVu41rcfUqR8Z41Ww8cBJlVYloq1lnmZJYWhkLlXc5o9rYmjZF6YDKxOLRkYbCJAxsDaWGgJJMz+ArUWwxFQU+u8g4xSyLjHg+T3GKee7icl7KUQ6xzD0c4TDLBJT8AHfzSa7lIOsc4AYgQ1kAACAASURBVCyPcYh5RsCVwAnavr+psfCGJOQcZpV1EvawwW5SZskI0PiUnGPIQ3HFcjzLKB9CpdBJBaMQz5SqawUk4G3L98JkRHWgUF0LyH3I02f+yYXqmnYweJ3f2n+RGQhB86to8i5/1YWOP36u7XFEfGefrlKaZpFZt7M/iF2l287EujYvcb97EHSTBNCm3u06LoQDuvEzF3jZ5G6s1WbpdLrXvZPievbc0W9uGZXtMtW5Me49tZZuE7OkU2rmxjI79Z8uoeMzlKnYtVLTUCTZc3C/W1GKiQy4Ae212RhsqZshWpka08qQPaqsJVb0ckM1pMT9lOPQVAqwS9KlhY7YpdJGmRX4LDJihoKIikVSNpjhjdwucAwC5jnNLdwBHGOOjHs5xC08xCt5AEg5wBqPcQA4CqwA+5tLOswKc6QsskVsnuPVnOW5nCEm5wqWOc08ZxjQAGQ0wsqSeZTDUupAlWREy0RTDTVlTMOmW4cQPB1Osn7lQXe5z+RB3vGhnKOIC6ibxERruV3YYruQlWats+nbtJ3pd8p8OtBrd9uOu9kD3mrb/ofW/XRm4qZCwNaEloh1AUJoCG3CwFok2ipS+2LL+n2lNSm29uwlD9xs96QKk2+kuJa9YPVUJteqANKinSwC5z7ae2ipfRpsoDPReU54oCOTaKpKJmVCu+dIC+swf0tcNZDjNLASZ7JzOfV65XN16BsyxJoiUhQDX2JkgeC1ykTwacUcTVu7OoR8IC98vtdUQyhQwxylFeGgkDqIUlEpj0W2WGUXS2w2sIyEkiW2OM0c13Ef93EdPiVwBnkvAq7jLnOiUlMAT5LwOM/phItOI2zaFQH3cQsb3MXzuYR1rucEqwx4nEViKk4zpDT3d46MbUboA4paK8qBT3A0Id9XEC37DddauK5gqKlnlAHi7jjV9urt5O73vrsxqf5Atg+n79blWF6zFkTqbn+hGJu7N9X5lH26UI7xNH93ELqf/SSB3Qe41prGYIXsC9MoH7OrfjytN4CFK18BhUA5zEuoldd1mawFZ0p7dHOu0xXUNx/a8fXAd56JtN2lABoKIugwmzQTR4lp4KHE9fds3LKkIW3Mn849czM7fQJJR1y31lYYTOwmZt3gflxNtQUUtqzKlHV5ZU0x8CR7a/BptbFSLA1RPi8VAflShdqdE8QVISWLjChQbBOREXIwWGVETI5PSEXojJ+EgnnjFsIMQ1LWGTDPkBZms4rANvpi3xfTzYUYyYJuA+vczL08zhLHWSSg5CrOkjjj5iscYpZtHmI/2VpMNBTFnB8Wpo9yTqNSRb5Y4WWKwMQXy0WNOqMIui9yF2s22SqzFg50g+x9Fw5al88dOG1HeOXAJKyt5a47HpPrns8k+qOLYbgVcSsJ7LlbJeq6sVNSZA02zQHf9jJXqtSmA5DjKjmXoXJjuZnYXMdlAjqsE2gmvUQXssS+NYruYvGOT0/aILxu+xU4bLc6lueu8hqynmLpJ2d8X5SJUmP5D9XxHPpA3GanvbOzf5t1rWJzAdj9T7dPQXNw4wlEqukm1dB3e/8/dW8eJ8dV3v1+61RV19T09MyoNZJmLMuyhCzLNsZGMsYYbGN2AoSXcEMSbkIgOzfAJbksIWQhhLwhCUmAJIRASN5wyQYxJGEJxKwxNt6NsWXLQtZiLSONRrP31FRX1an7xzmn6lR1z0jGkM97H330mV6qqms553ee9fegtTTNbKuHbap9aMmQNjGlqiQACIKYjSwxxApP4xgBKTM0OUSbDMHFTOEhOc4IET5bmSVFsIPTpLh4SCKGOMAmNjMDDKPYHBdr98NO1DeAb7rNJZT1s4tAyiu5k0Ns5DhtNrDEaYY4xBgpDi6SiAajdGiNRMT4dJsesadgV4Yo0kt9nXmgMxmF0lStlA4j/dgr7JOFqlZT39YAlRkQ5jMDDuZGVPPXFHVct7J9CWi953PuxI9nu5a1tj0LX5tJ5+g3aSqHyWr8aVSqCYq/tgO8AmirXcH/bpUE/x2+NqsGNElgwFeaVzig2sjpLlxCWua7EBT9NV1PzbVU75+l55CpYgNaHbBXK7OjSOvoGVd2NNx+rRk6Cq0zcMuenUWisd481bWOQvnTZAiyoTQ06UM6msFQlzE63MgB1tNhHREv5gEWCJhimOOsYxcnAfg3ruAoo0Q02MwcMT7zBFzKJCFLXMFj2vxMgUmq2tgKsGRdoH1DV1CQM4iiNUv0/ZtiGxEJLqcYZoiYF7GXvWxmO2d4jDYhXRI8DtKm0x3A83PFKiIFjbGI9MgQOArIEBInFuQNZfxoQLG1nl6Hf/neY3U/nN2xvK5VldtQ0IdD74peAmJV5+vV4KrAtppWVQft1RzD9e3WEGNyJonyp9UBzQxA01gD1OTqpgWBoRm4QubVFAToBbRc3TM76lleTa8f7VzlbKD4xNNEvn/aWlnYbjTWrKAgskGruI8FiIlqMMbkkNl8aucUK+jnToGqGWqej0eFX09a4GqinbYPzZR1mfNDa/95jsgkadGRXaVzZCHKOa6NkoKWuyuQoSQLpUp3SQSbWWA9HW5gP89iPyH7gZa+jhWUCTnObg5yJztYIOROtgJwNafYzjSwQpsZHmK7jmzaYjSwfnNvEXTlgRoHTWBB3zOHlPN4gC061y3ki1zGNqYJgR1Mcz+bGSViA4u4DUmMx0zcBgndRR+amSr5ih3FgOtLVgBPaM6sXke/oJdPy6FeD1o4znMJjleaY0mVrkXkBpj6mXZq8IuCvsj4jvoD1dqAZuelmd8zxxf00gz1B+F+UpjDtmZWr/s0jVds/0mdPw2KXpV0LS0N1HYNfYyubtLRtReBqqwWFDgXsFsr0NAf0Jyez88Opj+olA/9DGzef2uhKDjqDOhJWWUQPkt5UlkPXb++cwR6w68nhe7ZaY0L24dmzsHmUqvk3AllVheNWdQpSctYMonEcSiL12LZhVbKKZRtuofDhOxFmY7ztZM9zAiHeT53kLIbn5QEjzlMnzqjWQ2htDR7vtXnp/1dCAUIBvq3QZmkbTymeCb7CYlpIElxSPA4zBhTNHkGhzhNCw9FbzRARGNsinlC4k6o0lMCiZj3kQMSr6NMUq83imVOyqcOYA4C0QgVYBnwqudoiT6DRRcXi6K9m+1HKzYCEj2YzDlVtbNeqWuMdfYOI6tFOR+PmSTWOA/0oNWRT0B6+tg2oAU66VdnnSseqZrJaYILRps4J1LD/lrV49XeDJg9Hg3N3nb1nLl6qdz3Sex7J0QPyWaxWJgGNlKWuYKppGBaPCuvWn1xNb5i27dsfysRNrX3as/P5tUDba6qxVwa01SoyGeWynJMASKBeFQXc0fKBAvmBHFbImOhhlAiWCTkFEO0maF0G9kJ7YOoea5MQ4/7+WFmSGmznwlaBRBFhEwDE6CrBKrXbrRVH6WRGQ3Wo/TDS0rN7iSwiXEe4SQX0yDSAQOVBLyeRQ4zhkfGMBGjRByizRlghhZ4EtFeQS42kKEKHDhd1etABwoGUOae5RPxfUTDRC/MxwLCQP23I39QcYhKTyCctFidZMNTQ7+bQkPvm2aIXAGpqmk0gya1gK1Lf22t/pm9avRP4+gV2+7v5x80v1GtZCi0RMOl1k9s53CWlSuz1Zuy0CKKQwuQKcS1MqCC4cNosOX1rpV4+3gBzRzn7NUJ/XyMJVuIfaxeeaKJu0Z3kloP106NJCkByyYK0L41qWslK056kwcGvXlia6Z49AsanMupW+BlUjjqGnxBSw7oHp2KfaS856nuGAUK2NIhfXi9vdcRdFu6p6eENh3aLGMy+8s5MoTygxmgCVBg1AEO47FIi1HGWESZjOjvD9YurO6QFJRAZ4N+Qm+kNAVahMT4ZGxjiogGoaYDB/gGO1gmYIoWGQJfuyFagQLb+a5ARgJCSdpOaEwGeBCU2ofvK21COMigoQpp7dN3XWQzrEb5jFptaxlSImsTXgqBcHUgIJewkhSvRQIm07860Bv0H/T1SWdzpp1NVvMX1qV/mVWFdqjntKykY0MCaHKiGpZWmMtyskk9QezCaz0BRDftKW6vJ3va4PG9ANla71eXqrezX43u2v667yWQYNII7ICTZbLr/5XE5oZAmhKqjKpfyxzF5I+tKgbAstp7+zpWAWYLsHpIIQu2EFkFWx35xEORP2olQTZEwWeZBoqlVkjFP5a0FMBJUFoLEA9J8CVzhJouKEKB0grl8xuiNy2riQKgM2zhoN4+RaVkGH/cmdqFmvk3TAlg6L/GhLWT7E2KRwLMMKK1Oo+QiDY7mAJU9ttW5jjCKCkjSGCBAI+UiAaDxHhhRjqHKtYHnAy8wpxshsgwKJ2Yg2GlVyBAHvikE6PlytaVELjV96ibXcnVMblAYQArXeUANeyjseV7S4zGJhC6abI862ouaq/7OfzN4FvNl7baZO4tnu9L4W2LIYW0i5htPjW9Td8ynj5EgiJDA1vvPbB9YE8E0FbXzqrXqDxqdUDqVwpX1dyq5/ZEIqNZZX+BVx1njii0X9lQrChFXqAjwNX33WwfDkAuyev8ZcXx7VzJJ8DtZ3LV7GgnVAHNzkczuzUEMhDkgfqb+U5RyJ4FFEPdX1DJtyTgLwpiTfIoPKmc7EiOsoUthiGj8J+bcWUUEHNvA3UwplAVAQMoIPNQWpttKZkee0YTNHPQ5JyYYyfWcTV1beEWmgG2ADHzhGxmhgYZDzPBHCGnGGELc2Q4zOgkYYlDgmLtmB72ETMKNJN2iifXtZBDg2Wej77J2WhId101UJANeCxvbQHgJJLGTEw67ON1lO9HBBLpChLd/l2GHmI5RUiJ05UQJQhtssrAL5r4imgFuhki8bRBkWByXIwpWs1Zs7K3e8S+qeqmVfet56Rhva4HMsD+nQqNt4lQ2dEry6dWiGHlsAZwMXCN+d5NS3PEJNt6lAytqa2dlGIHBWxgejwAd66AZu6AySYvJbU8pFkN4NYCNyPfi78tBQIkKSIVVkRRlikRqQ4Y2K0JGyZ+6iqwM/d+DSnHjqaDsL45qwmquc/6avX1YIHZ3q4DTSVoTJZCqGCbxgi3A0lLFOVR0kPxi+nKArEskFJwihFOM0SET7mox4DplVd/nqC0Kx8FYHnt82X92vjMVqhqaL7exry3TVHjnwv0/3lgBGgDp4E2I0SEdPHJ2MQCm1ggIGGGQaZosYW5IsduVHc/ngubpA0PfImY8/HSiVGS0RAhodvyyV1wE9XCqrNlsHKpWSiY3RGAhEYk8UcbRW++LHTwFzN186VEeqHywXYlIpO4sVSv4wwvTnGiBLHYRSQJ0nEgzBGeMrlkF6rA5oKmU+41UY0I63MziOxVvW4y2a/7+dR6zdlKNUE/0dFP2fBKjTeVypywfWlZZlUiaLAz0WKbVBKpgNJzIemfeAslWPSLZq5VF7p6UMBcd29Kj6BJdTHQxYckqDZ2NrjZEz87B9BdWys3nTPUUawk8W5auDukcKzocVXzqcSLDPiFbn+CSdtfXFyr0VDqgNZH+6wVyxe8esaqqQNaTZMvei/Y9HGO9rOhTkFqbc1ob6a3p2G5RUg8Utosc4QxdhYAZaoC6lIPqIXAYeBC/b5udtrJ97n1N7Tem2dqwLOLAkKzUCeUybwObXxSPKYZYgeniPA5TYtJRjnIGF08WsSojquCDj5uQ5IOpZCowncvnhgiaTWQLiQtdQcdmbM85tIZrz6sLHBYmlA2fjoEjTlJOKNurMgli5tU3MEkCHoR+MuSRqQesBvliK4kmOviCUEe+shITWaxqGmF3a4atHmATDSVJVLfjLMBW2+Uswpm9VIoKM3Pul9olRKrtZJsoRycJuG24VXy0ISJaKZpuZ3tX7H9PkVUtJd0oB4k6JdqUe+VWgeTx09ZJIAQ4QellgqQpcgkRhChwE1q9wFUtbdSc+sfIT2XSgTjS9ORy1zXVUpZPht93wqAM361FF3ELhX/mtHm6mJArgJs/TQzG9xrcq7jBKo+ag/1m1mGFF5RHqUUBVfNL6HKoUQM8Zj6eW9FNSWRDUkyLJFBjufmbNdF5JdzlDK9wgYZW7w+rwdQwGaLiWaGlEBlTFA7GppY26z2TGNUfajx++3HYwvjpBxiI0/lMT7HFaQINrHEHCFbmGOaQRYYYAmfETrMNAVpx0e0unjxsErBTVounQ0e0tPlFoKewEY84hBNCLpN814wvx3C0xCPaTZRqTS37jCEUzAwAyBwEmhOSbzIQTYGEO0G3mKKv9TAi7rlsHD0NMul8rvFsS7mNva4asQFIPutkIDJeStlNUdwXTODKrgZGmljYEmE59dABu0zK2v3Cl56HbI3JrdagZVvh7RLJV/KHKeewlHQeNvn2BtprIPbWnRE36s4uIihFrIZIocGIVA+LbGSwVIHsRjBSoQanEq7VtpbUjuT7PtaDSHirgps6QBMoaGZCKfR3BrK4S66IH0PkRqmwVXOo0dTg7XJR1cHuYIstF7j2ac+WI0RFxwNulKSBh7SF6S+ohvCUafidiAbQhW1N6sdo1QnKEXGeJgxxgsz2igFsHq6U/2abDFmuFE2GpTm6LL+3KcMEkTWvvXjabpeIutcpphnFwD3cQExPi1iLuUkizToELCf9TTIGSZWva48wbQYRs428Bae5OMvSmWfJ5JuKOi2hG6A2ntBc7sU4oanPBa2peDCwi4VSnZ1b75kJCWY8UiGIT4jyEJ185e2CMJpSfOUBOkSzrjImYTID/CXUhqzMf4kBQ2ziGLwBCLuQpIga9qT0FpBVR4voPVG7krtrQS0QkOsA1qhWeVUaGyEKEujQGlrdmCg4RWF1ZWqA+hlS3XEqqU8/Ro9f3/AwqZy0uJ7pJvWk7VDVsabLE8ESBfCMxnhiQ7+TIQ4s4CY7+jFyADaor57pnHMasBgpRStqa1lhRlamKNF1N3t3b0GWnLAK8FuZY0AwJqa2lo+tcexcJjepCbyaaSWZpJ7amx5sUT6gkx1slTcjw2q9NYbpB7Ckq3M0MFnmBhldi5Q+gf7aWu2eJQDr/7M7HllND+H0h9nS1h7H6Py40wE1PhqjRa+jhFmaCBJ9Pw8zjoO0QYUDfhGlklxiHGJ8FUiWEOCSPGitmBlSODF0NmsWtWnAyq6Eo1XH1rakjhJBs2U7vYIpEB4Eq+Z0J1sEkx0VFX9SEx0MsSb8Ym2qNHlzXiEpwVpKIhHBX5H0aN4mzz8jiRY0OCRSWSUKPYET0BUtjRTYWsTAVNMCQKXass4+yE5tc/MzTMZ+vbN7w0M1AdnZZLb5le/z6wVWfpu6bS2V/+zAZohbvdcZGLAoDrZVwMyWyOztbcnIrnn0dk1xtKFAXPbPKZ3Q7RJMnS4QfuBgHUHU4aODBOcWsKb6Shwi2LodlHsGqAASdVvOn3OW8nZgwYVCm3XKxYQE+0smtlARQPOhgJEJnEWdVChUdOWoSyhOmex72vNbVGv/6z71CzT0wQ4cMvv04aL1NqZ6uMpKv0JkiYE85rU1hGsjEj1ZjQmoMs8IQFdZorAAFRTLc5FhtHNZ1EgZwAu1t+bxP3iojHJ9KUGZ/xvkbWvnXdp7rmPioYOcpTt7GOCXUxyL1u5jElifO5ngk3MM0LMIdo8wkY2skgSuHS6IZ70odsWeCsQj0IyQjFWcq864HKR09jcYZQOHQJ2cpoOPosEJBMRG1kkGMkI6XJovE003iDBpTPfpBtmpE0fL4Jw0qMbQdoQDMxL4hH1oLxBDzEc4LkClmJlfvpS3QhdjCxWQGJ8bebGUQQTqkBmR1/AROjQe5Rimw29fpOelnjF4fS2NQaGSs1nKhEiK1dhO0DQ5zjKPEqrOU117dCS1aKedX/a90WEw9zFIQdfIYivXuDtjZv5Df6Wr116Ha/+oddy/M5NrNs3wvDBFqMHE1qHFvEnF/EOJpB39NmZybGWNnn2pFyjoSme0xSy2sQy88paeKSvNPg0bOClEpkJvNmkd3FaqzNVj9hjR1AGEsylVP18ReKtMT3rovtT5EKNo7wkskFkEGls6kwIEKoGNA2VHzsaT0mHpDqFZY9NI6rIfDMLHGfU+pFVksb7ivGfBfrajLYNpR/MmKHmfviUJqek2pTGaHQNSm13xfqunLNbmCn2ahET4zNJiz0cJcXjfiZY0qWcMR5RpF57aSjIAuVHS1qQDqp0gqypVXlLvCDlEiZJcBFItjDLBpY4yBievtAXs5fvsJlLOEWG4DYuZHjklOoZuDGkM98kHZUEpzyiCQgnBcGMug4p/MKXL3WjDA+Q423EzLwy8Xxfa2xmlTAElfYD8Kz3dfDqTaat0xupz1Lrtc5PK0gdrbC7kVSCb0W5VpM6hXQ9SACl47vH19MLbmfznVUBzX6eqwHl6hM6Fw4LWwQ//awv8Mf8OsqECLmR/2SSf4SrL+Evr34Rf8fV3Lv3Yi781zbj94YMLy0jptS1q6lfBg/OnqRbB7dqrposUkpQOZADjXJXoGC4dZWznaUYhjWgSIkM/TKiWPlpt6d+ee17VLozBNbip10SxTN1XYrOYimUTZjL85W+V/ja0tAjDYwLgwpdt7sCIoWVttKYu6MZInWQwxmEKbFmst3FSTYzRzWlo56btpaYbWxLwaRsmGcUUH1eIaXvrR4ltd0MHZQm2LH27QJdQh5hJ5s4xFbOZ4YZmuzmKN/VbLoxDbp4XMej7GOcqXCITDbwojFlj3eHZPE70ZYEBlOcWj27IGcz8wwT4SEZJuZyjrOLk8zR5HxmaBFrjiZ1guvpMEDKo7R5gAmWRxaYGlHVXLKR43UC4g2S5JTAySAZCghHXZpHY9W/cCTAn41AtiBO1NBJMwQhMo9Q0ZnU+m+3vLN9Y+VVmPdr87UJ65WlZdmVEhVnr1MNEpggQOEE1n61pDaB7XQO874OZp6LSMSqU//xO937zeJzMLkc5Wd9K18E1te+XA9M8Xo+zuv5K7hsmPHLPk7nf41z+cFRGitdmDc+NsNRttbvrjbZbEDRk0nmiJWuSh6HMo8wRWk+uUS6ngI111VJzZFl+tf9lVm2pnZ8zmL5RAu3Qj8pFjpXAZx16V4iIYLcc2lEkiwQhckpPYhGwOuoa2jMuKQtiYhcZJiyqEkaU4TmQmtTljx9L0nQAUqrqvvXjFUUUwbYbKsptrbpUKZLNSjrRAVlpYE5vsMhtjJCxA6m8MhYJGSSUTxSruYIbTo0idnIIgcYYxnwshCiDZJgDjqbJSZ5VHgSp8bfrvoAzjFGhwnmOMQYSwRcrPNJdjFJisclTHIvF2itTnAfWwlJaJJwOxdwIdMc3CqIppssXh4hFlzCUw2WNwmSUDUn7a5rgCdwEom7osqFRCq1RuRbQGAGhP2Q6mBma2hgeoXKvuBmtAlRbFPUekIZxQQLgCwTp4cy2nxRdWjTTdXk0f6bYtDXqWkaLizGnIv0S8ItNTWXqvNfWFe7lvO+KuFpyV9zA7/B3rW2AhJO8kJ2vvZfWf7MGGKxixfFyG5MaaqsJXUNzc5BtLWDTPOpWXx1RvMxzW1y1WZQCkHeEIquJ2zgds5yHj25arapCatqbHZqiRRnr94rSEYpqg+kq68lleALHJnTDV1FDgl4kSQaU77w7qDS2KQUqhPgkITII2s5jLPIGVqMEKGAJqeXfedcxaC/iViae2A408z9qZu3xvx0UCCmUn/Kz+vj29zfBbaxD0jp6HOeYpirOEyCy0HGCEiJ8bmQGZokfEXsQHSHJeFpQTwKeBJpOM2nAtKV6sklCGI8RumwSMhz2ceVHMNDkuAxTERITIuIzcyRIEjxCOmyiXm2McNz+S5tIlpEeKMxYqSLHEvobJa61g0WN3tkoaP6+HWlKhfxG8iRUJVaNTyt3lsOh2q4q88DqU5Y4VTJMEtq8FVWMMcarPZAb3jYzVaKKgADSsbpb7Pfmm3055VVXFPTiK4ufu/2B5qzaWZrVwqYcLuPwF/9mmviZJJgXvJRrqGaXb+atNnPLzJ9eZNsY1MROmqnsn3v1/b59VYcVCtLKO+vnZ9WOXGLRTaVqsolUuV6xClOVruXtQWplzbeLJr26z7XYFJ97CRr+zsjRa9QyoBRpliT5UD5bHJPmaBuAumAsmykC3kDGguKoUIKkAM5ZIKQhCFi1rPIQ2ymWlD+eBlTjK+rzoTT0J+ZwJugBL9l/dq4hYwV5VMF1galP80c38U2YRcJmWIYD8lG5tnMDFdylKdylCFiJhnhEG1ifIT0lOnpSBArAu9YAEEK50WIWqAgRdAhYI4m0zTZywQLhFzIaXZzmFOMsI0pfFJ8MoaJuZTjAGxmjqOM4qPCzBczRdNbwfNz6AriiVSR34XqvkRtQTzskjU9uqOBzvGTysQQjjYPqhpY/wdVXyYtjcsWR1QGr83ZVjFRe3LUnMqKLm3HsKkoMJpZv3yogis/Lfezj+NZ/hn7dFcBgnMzRT0ELopLzwxKOKtKIXO8SDI1b5sxZ5NlpvYIog0hctAAqXlujw/Mqtq4pS0ZrrQsU6CVZSVA1J6zI1F5gvYh+xW0m3vuVMdE+bv97rEo/WmFtlYjgyxOv3f84VFEcqWmHFIsN6oru9uFxrIk07qG6ayEUL5wQNFZSWAwZZiYe9nCw4xr1gubzPLxmp92+scAKj3E1swMSBkt2lQWGMXItvENAJpna/+1QXEYVUrlcSn3s4e9XMMBdnI/O7mbPRxkM3N4SE1mCcNEpY89WZciByTpJtXuWM438AaqE9g0Pb2PzSwREJIwyTD3ciEPcD4RPofYqHmQUiJ8HmIzu5hkkQAXybe4kIOMMc4Sl3CKNHGUv6mZ0RmXxKOwtFmwMixIB8rBl4yGyLChMvTDgVVof+zUDfPXaBRlgKDCout41fwgrZH17VLlub0AU+HsKtNP+mpmttRq/6TN4qFXdRUskWeNfkL/JNy1wc0DGhaw1QFGVsEcIJMEMxmNgyHViNZa4jNzY4fFor72WQAAIABJREFUrQFyRFcjVCLSqwGpHfDpB3Bm8Nf8kYZosbgMWZifIqtRO2lTNa9rdqL/OalRYY8x3ZjR8dR/U2lhUnvMwrRG/lnPJde3EYqRA3SOmitwdcDRSVT0U+0DWShJWykIaIyolI4UwU6mtNW0mdJcfLyaWnkXSgnpBSIDfoZQ1i6ar89Zk+JhvhPWeWX6u1HKZxwR8hil9idps8QlTHJGp6w0yBCNBQwvHf6srqWb8SETpCvVh5siuI/NTNGig8832c4hxphkmL2cxwE2cS8XKhI34BQj3MIOPscVfJbLmSFkJ6cB2MsmDjCmNDXAO+UzfFDQOiJpnlTdmL0VNam8jqoXBVRSbifq1bQqYq+o9UAB5XujYZn/ULzumdA1NogKsZ9Zja1cs0LqEVJD0QSIOEGksgqErltEyIS1bT/KoX4pHFAFtHKbfkylyj8lTMSuJvXPnDwnPB2z/n7B7by0Z/vV5CdHb2Nxi4ccCjVRZq+W0Kt5nj2tozxRC8gqFRhatD9NsXhIZXqa/YCz9v6ssRwL6x++X13sir/a9NT5c5UgQS03sSL63JUPUI0Boee0Ym1R36eh8qN5MaqhrwtuJJDNHAZT0thlmQYbWWSUiGFiJou0jseT0lEXQygJWh3W/21tqx6wAwVQC3pb04jFQUXQi1A1VY1uHqUVGtBr62NuYIYncTNX4CMJ6dIh4DjDdHHxpAf+nMCLGqqmrOHjRGo4p6ddeEr5E93MZ9hdIcHjTraymQUeYZwuDjdwkAyXFMEWZvgKFzPGEh0CHmCCU7TYxCIJHg8xzjIB3aNNvI5LI1EPJFoP4bTKivY7EjdW5lsaugSdLl4nRkQxMgwUsCGpJgDaYoOaGVBljpoxL1c1M+md1IDl1BUlQBm/SV1DsE2OgUZphmptQXqiCoDQa6bYdNXW+fWr6VytsN2+J8ptaTI8bU3I+EX6/576IMefi2g/PMRr+Gn28wWoJHXCz/OnHGFL5bOEJgd/6klM3XgB7uJl5KmqFcx7BnE/LUZ91nrwBJf96qf7fN/HzwmKLh2nAniyISDVJqjpv6mvq0dsWm3d2/XALz+ZjTcfYXjvTDVnsZ6I7Qlm94wxe+UGLvjkwWJxBkibHieffx7zl64jmghpLKRsvO00m75+ChVelhqEDXmaRKzIMgHXEaQjPguXryduN8jdjIET8wi5RDyif2fBwxuJmWaIUSJSBAs0+SZX8ExOcRn7rGfj82Vu4A52c5gLaDPLtdzFj/A5+sfbTRqHoRkybDhmLmaUGpztS/Os/er5bsuY9KCSBcRISMQQIUvAIhHbmSdkhhYtIg6wgTvZBsAACRKB1zqk1FkZqIS/oaMeSUvlvQQrokrc23G5dfpy5FAGgWT/smrQgISHR7cw1pxDIkhwieRAkRAPIDOH+yOPxpEQPIkTCZoReF3B4DFoLEqGjqYICY0lyfD+JUWhkqS4Ux0FYlkGUYyIY53OYa8OJoRsZy/bwGazbuiIRF4CWz9ROVB6ZDtCDW5PvzaOfBvYoACzCimg41RLomqcaeoUBRXefBvYahP23E3McnunuAcgi64+MeKczUggy/COzzB+e8DyH29lz//zce7hx0CXrwDcytN5mJ29+47DyjjAunP/PfunB+sanqRixtrMFtSCBTqiaHp8Sp2YJlZSyCVOPywV2jeVS/Bdjr1iO9/+02fytNd1GX5orvSbmUCROYdcsnBpm//67ItIWj6bvnYSMVlO1G99/Dqmn7GR5pEOzcc6zO4e5MDP7mDiKye5+vV3FRkHQkpF421OJ1HzorM54NHX7cSREEx16K4boLNtjOajx8mzKfAl3oYYpGBIxIwSkePyJn6Tu3gyf84Sl7EXs1j8Ju/gD3gT53OCnTzKPVzBn/J6XshX+Tw/gduXdRoUgNl9B2wySFPsbs9PY2q6lBTi5jgpZd8EuyB+mJNsYJyj7GenZsc9jk/GOPs5xJOZocVruI3P8lRcUh5mHC88LXH0bydNQTCv2mz5cwIZot1v+nJih9ajDaQnizbvcVs1PEg7LlPNhursMpwh5lz8GY+kneLPewQ6ohxMC7yuGlT+nDJ9hw/qetKZjMZCSjCTKHqiOEN0VhBRjFiOVCRQ1xQWwLTqpDYrp/netz5XGklvjpq09lOf9TR5McBW78tguNRcz3L81zQ9DVZFx27Q1QO6iiDwq8BnggYV9b4cZN8bb5oBNqjWzvbz29XqD5GIToQ/3aG9f4iHbt/JPde8nD3ccs7n8cQkpdeXZ7lIDPutZkUx/aeM2SkNjbejy5E0vXpP8q1bAuK+X3sq+998Bd22Fa0zgGbcBea3gZWNTb75qefSmIlJWj51NuTzPn+UK996F61DncLvdv/vPpVHX7Od2aeM0n5wtgzqxlKNWk+QCshClxMv2oxIJBd86gBZkLEyDLPP2Mzytgkap07jADJR3ZXazQ7L+HyQn2G6WEyMP0rNhz3cz9d4Oc/m1uI8/4g38Dbexad5KT/Kv9Vujomgmusy4GU0M5v1trhhKEAzwGebp/bxTMqJkS7j3A1sZCeTgGSGNvdwIZuZYIYmMwxyCzuZ1e1bphjCW78vIWm6pD6E0xIvgXhIICYljlv1NbgxDB6jKLCOR1UoGQfcxwRIj2RUIuKG8tEtAEcaSA8aHRR45jAwI1U2dALhTIrfyREJNE9GkEj8uQgRdRHdHDG3qOoHC7YOW201eUZ5n79d+kd4tIkmJMvb1uF2MgZOLvd8b4OihJJHTQ/onJzOk0bwYsnAVFREQW3Nq2BmKA6tAKsICsiyzjMLXaKJQdKWT3hyBX92pVdje4LSD9iqi4INcP2c5Tl0IsRch6EjEeO3tnjONW9mni+A9qP+90nV3Kskusq8rKNEgqe1ZwkyFYXlLWmo4EFP8m35wdZPHGDTzceJzhvktpteWG6TS2j4FX9Z7gtu/cdnM/LgHONfneS+P7xKn2oZ3X7SX+8vtXIpoSsZu22KR1+zXeXQGTEVKsIp6bw9wfzFw6y/a5rGXEI6KFgZhuDkNPGGNuTrIDmNnG8QjncYIeZbXMcj7OBmfok9/BOlT0tpT72gBa/hn3kb7+JBdvX53rgpVHL7+3gT2zjMLr7Ln/F6HmUru9jH2/kTzmcKyPknXs632c2b+HPOYxIzhw9xKX/Fj/Fi/oMbuIXquDP1oSqCOkOLNsdpM0fERbSIiPCZpsVX2UlIl1lCGmR4AzMpXkeqCKSOtHixxI1yxdVkib+U0zqisuZFJukOKTaP3AOnqxSVpKUGkkg0iBmX0oLSCA23mr+UI1YUgaTfSfE6Ge6CUmW9uUiZmdGKArRUsZTe8ckXkjV9rn3Jp6yzMgPQKV4//NvXc+S1T+FF2/7K2k6zATiw/61P45FffzrJiFp9Bw8vcOUbv8b45w7VHqB22toTKMvY9+u7eeStV5AMK62heXiRp77ldsa/PFn6yOy8pDxnaesgX//882jtX+CGl3+lOFzaanD3n13DqedMkA2UfHbjXz7B7jffTng0Uf0c8ehNUnwiYoqI6+C1VgJurjqjdyKC40tsuH+Azj+1uerHP87d/Di9VQbfb9HarQ5wFCIctVB4ote3abRqy4TPBTi5UErfiug1P93SDRAe7xAeW8Sf1f0rHafXh4YqIbvjo88kFw5P++XbOfaKC8ovjdadS0XPbu0frw859OptDD+ywPq7p0E4SqvMzOII0gHpw/JEQO46DD22rEqmEjXG/NkVtVgOBioyOqAskcNczHGu5E94D1v4rrm4s97lY5wHwLjuFVAVk/UP4PMRXkvEADO0eQoP0mKJj/I6PstLeIhrGWSRa7iPX+YD3M4evsJLcJF0GeDH+GsSXH6Ld1MNZI2gggohJldtmIiHuIxLOcJGFniALbS1c+wipjjGKEsMIHHwgqkI31O9BbNA4EeKAiBtuj0P24skzakUoZP+whmpEmRTqZpBCFUNkHtKqxNSqdwiA38xK/zQIpP4iyr07C0kqmIgzvAWOqoUaqWrwCyXxKMeR169izPXncfxV17E+BcOYKu2RQ2h53Pwl3Yz/5SNPPbaKxg4vkBpspUTYP9br+bB917Ppb91G1v+4RGS0YC9v/9Mbr/ppTz7Gf/M6L3TlA5za+DqibLvHXvY+ztXcdlv382WzxyhO+LzwP+8mtv+/jk898bPMfKQ9g1YKR3ddQG3feJ6lW8Hpe/MdUlbDWavbHPJH+9l3XfmCGZjpq7dwIPvfAp3f+harnvZF/UJfK8h+Kr0kkquBmKrmaMxLEd40/OM7HPZErY5FF7K5S//NA/wq6zuDvh+iG1+GvM+U26JQEeWA6/kUisWlRLohJQkjQDRTXEkyAGPvGaRrBkNzfPCR1dsnkruf88eZq9cz40/dDOeXQEiFT27yaFTWqVk8gXn8/BbLmfhknWc/69HuPr/uh3R6eqUpXLsgIvIVIOVNNTjOMtAQHdY+f3SgRxHSnLXQ5PXEOcbOeRcxhv5KBdylFkmrItYO9r7Pt5AyAo/wuf6fBtT9iVQALGeWb7Ky7iIg4DHf3IjL+RTfIxX80Y+zIUc5eO8jh/m0/wOv8G7+T3exu9zkK3cxXUM9jRIbmEK5SO2E1p8bPezjUVChonYxwSTtHT51ABzBCwygOefXlT5X0DuuzgS8oZAxMrEssVdyRg6FpP7oozKeQrMEEKtKAPqRouuor4WqcSJJV43UyHqJEfEKW6k2pqJOFUkg5ozTUSxOnY3RiLpDnuceeYmkCmNmahyPrZPLHMl09er1VEBml1ECyCQvuCRd1zDeZ/5Lrve8y3MqnXN//hXvnTw53jk157G01/1efr66nKJHPDZ9/bdnH/TIXa97zuAiv1d+6ov8x97f5RHfuUpXP3ztxRmo2x4yIbg9r+7nuZjHQZORmoCWTlqwUyXF177H2rV1WbM8CMLTF+9ganrN/UZVFXJQh8ZePhzEcm6QeZ3n4/b6TJ612NFprwc8MlCH3e5i9CpMQbcsqGQ3Beqvrb36LX3yqyXSYSY8/CFYLThsdUd5uTMDprP/DT5zvPOes7fm/SbiDrD3Zj8pu9Av6Y4Vv1nkegcr6WVUpr+/VhsNeAAPPqzOzn0mh3c8NKbGTjRUSCm0zYUoOnfy1KtHHsEJ5Zo3z1NY67L8ZdtoXmkw8UffAhWNKmok5IHLiLKEL5A+JIsVL8nEuWuIVduES9W15eb/LrAJ3Iu4UK+zQUcZjeHcAstvwSjfvIBfpF/4hV8iLeySadfVcX4FkvqoKu4j4t4FPU8Ul7A19jJAf6La3gjHwTgJdzMO3gfv8dbiGjwF/wcX+AVbOMg1QBfjtLSWsAwITEPsZVLOUiLiCOMFTRKB9hISMoiATEuHQKWZYgnFmOEptSWTX3CSxI3hTyr1og5iSQ80SELPWSoO2AvlNQt0leghZSqkasu3vZ0jV0RSk9RPrMkKWogRdxVzvaCEDIGJM1HI57+qn9BIvnGHT9HTm45zr3ir4gznv6qm5BI7vubl3P6xq3UqYeiCzaSjAa07zhhXVWGG8HGmx/j5IsvpB+gmWBBZ9swactn3V2nygHf8PCWUzZ+fZKp68Z1SQzKj5JJ7n7/tXTXNbjhZV/mjr9+Fpmn/Sl60DtJhiNE2WRXJ4MuX9Bk9IHZ4vdXkwNvfy6Pvu25XPR7/8l33/kCslA5gEfuPcY1L/xLGtMdVsZb/Nc9b6H10EmuvfHPcfSCtHjZOLfc+ats/ci3ePKv9PpWeiVH8aLFyBWBWBAEh2BDlDD02BDjdwXc+7uNH5AVarM72GIBk+siXbccGsYFYGlpUgicTC8qhuq7nhArqxFqoBfYLE38gXftZstnDtPZ1qKzTfkW5y5XjvnJ50/QPBCy6QuHShM4SWh/8xjt2yfB9Tj8uou5+0PPon33FBtum9bg50DqQwCOvkRHl8zlwsHpAg5kg2gmXIHQGmvqX4ggBmLu53LmOI8LOQnAfTyVT/EqXsxXGaqB28f4SX6F9/BrfIDX87d97rWxFoxPzaN07psUDzUnt3KUo5yP6TMCHr/De/gmz+B9vJl38V6ez3+h5qjtC3dRoNYANpPisUBAxBAzNDnABi7neAFsiwQcpk1AxmWc4pa0hSeiuIzEGfXYkDLWkm+dTCKWY8gy3Cgtcn1y11GA1a9DTpYp7aDg20eBmVbJRTdVxemphJUIWblxdmmHueh6Uh/F+7UmP3i4ywq84w12bpWK2AxMduiOhciGW4T+62L2724IqXSmFw7hyWVWNoVqwOkJsPfXrmDq+nGe/aIv4S+YPqerrJJSMnvFOuYvbXPspZvJQperX3+78rE4Xt9UKiNZ6DP14kvZ/RMfZ2jfKc7ceBEPfuBH2P+bL+TJ//enGTw8w1Nf8wnu+vef55F3/xC7fv1zZM0G93zytay74wiXvlUB2mr9DozkRlNDQ/+SRMRdGksdvBMhzQMhjbfuIv5Bu9Yq4lYjjCZIoKVg54Ci/jN3HWTgIeK0vyFmAgV2w+568jUUEW9/scvxl17A8ZeWfrRM0wU98O49DD80y4bPfxc1prUfMxcFY8vEvx+CDz2L6Ws2sOnrJ5GOg3A9ZJLhdbrIQLG7hLNqDOW+5h9cVsG4zHPJXRdkCpkgjx3kYMBj7OEmrsQjK3LO/pGf4NP8CPfwbIZ0CSPAn/J63sLv8C7+kN/ij9a430bjE1RpugP9ndK2FmkSsKLfK/7DWTZxmK24ZHyF63gnv6cpy0pWjpLlQwUTVGVSwCE2EtLlqTzGLVzEBczQJOYUQ8wRcoAxQhJk7uAVJp+nwtNSJ4mKVEJUU+OzTJmKdiMLw/9uRZ9MR6mCv94MEFCcV+ZYcVf5Q6TU2pl56CWgVYHKzOy1s82N2VymYyi1eGBykZH7pzj8s09myz88zOh9U0BGvHGQhUtVrlXuZX2KyNVqP3giYvjhWQ7+zC62fPIgIw/OQipZOa/JwsWj4FAA/GOv2sb+N1zC9a/4CoPHOj2O5Ypobq0H33E5p5+xAX8h4bI/fpjBI4v1Dfvu7kYJz7zugwVgDj0yxcy1F3L0dU/nyW/+DOQ5mz7/EDt+/8sceMfzWP+NAxz/id2kQwHXPltpbmtgZk0ySmBTDVdIPMRCgDjj49h9XL/vYvKf7MRhdDMVoV0hpT9NahofiVALq46SdtshIs4QmSBvCfDXqIPsV7lifGpaCXjJxZ8sgS7LQDgces1F3PNnz+QFl/0jwbF5yqi9+a/PK4FoXFEEuYuJcsGgATgNcFzwoowsEAw+FiO6ks6FQww/Mo8XSdUisKG6voluhFh08d1DBIMPMUKHN3ELT+EouzjNBXyJP+Rt/DIfBl1dIBG8jXfxfn6RP+ftq2hoRjzK1KgA1eEdSi1aaV2zDLCXS/h5/hoToMuI+T/5CC2W+E9+iBfxOX6N9/A+3kyvmyMBNjHDCF1cQmIWCGiT6gqChHvZyp1s5RJOMkSsWwCC5+d4Rd/DOFUqbJwouhtHIFZq0bYcWI4Qga/PVUBkWF0zRaGcSrx6CzjjKHUcBWbGz2DU/B4aIfPQzXsDYA4GoHrFNkeVlFFLY68LrnrNF7jtc6/kq/f8FEMHZsldwcpEE2+hi7uSFtpYT8G1ZlG4+idv5tbPvoQv3/EKmgcXyH3BysZB/MUu3lKCSGHhkmHuef81XPWG21l375n+gGZMUKPdSsl1r/4m3VbAmava3PPHu5m6us21P/V15SNKoEwirok5jiXr7jjCsZ96GvGGJsGUGnwX//Z/MHvNVu666WfIXYdnXvdBGqeXeg/HagwfOWWLuq5+lel8twgShzz/PvCQrSoeZdTWVEXo83QtLjLXK6oHioRb10N0JXJA0FiIC0By+pmfrq5EqLN3QGlxWJaH8ullVgJ2XtTrytxkz6fEGwPu+/CL2fH+O1l35wncFcnCzjHu/Yvr8JYStvzDPp3U7XD6mgluuem5XPBvx7n8Tw7gZNBYShm7e5Yzu9ex/o4z5HKFxoLg1EUbcdIUb36BbEJF6HKgScwgMW06DBRa1UDlcn6WD/AJfpT3805eyFc5yNbK99t4DKdY8uy8MkMo4XCQrZxgmPOY4xRtfpEPkeDzi3wCA3a/zbu4lWdwJ9dzKY/yu7yHd/AunsE3eSX/oo+ZU5qrM7Q5wjybARgmxidjihG6mt7MQ3IXW1giYIIFjjJKmmhNTY0XzfTpuWDKOgarA9vRTtbiUdsZ8IAoKpYEpJbJqYFM6ibHqolsqaGpWsuUcrCa5DxzI43Uk/OM2ODXb9V1iu1GvnOaF170USZf+iSWtw4TTEds+Nox7v5fLyIdrvNMmeOW92H0gVlefPE/cuKlF7J8QYtgNmbjLSe542M3kOuUgs7WIXLh8OBvXsGDv3FF8fMrm0Jw4Eu3v4QdH9nPkz62v0ze1Fxq3nLKpv+aYsffPspDv3oJKxsCBpbq0SEjq2urxk+aDg8UoOZkkq0f+RbTz93JyL3HGPn28VX3X7vUSmkbatGoN8T574p+Gp+OccTrZyc0zZBQvtHCaoCim5MUAuEpbcjNM3ps+0wvto5g77v28OgvXVYUvd/3oeu5//3PYuybk1z7yi9RuHftsrgKXbvJCUvIU8GZZ23hxCsuxslyvIWYZN0A3mKXq376S4QHZ8BR49fRJrCTUxxLOnDhTcdY2jbII2/ciT/XJR3yyR1ofvcwYgXy0z5yQ6KScBG0WCGiAQU1trGElNzNlaR4vJH38kbe23PHl7iAZqV0yZiGpnFLzt3s4XweZZBlOjRpscj/y8+wkwcAl3/nf/A/eQcf45e4lIeAjLfyZ3yNa/kZPsblfIedHLKOaxh2FxghYiceXVwWCNnKNAkuxxnlfGbYz0ZO0VLd2pFEXYGnElolJLpAN9UX7rl9VO9ckTWuyCLp0M6OL0DORJWMGWtM0UhrZ0Y71JEqmdiApnftSQrtpznY25jvS0CssmwYDc9DxLD5pv2YoEC0eZiZaybY+Qd36WMYG78/PY7o5pz/aZ3TJgTLW4aY3T3GJX9wPwAje2e58u3qWEW6gCM48As7yT3BRR/ax7oH5qr+x1SqYAHKL+QtKVBa2RgwUKTPyRrYrG42LT9pDJFkDJwoKYKiC9bxwF/8H4x/5jtMveQyHn7vy7j0LasHCPoDm7kvdkVGPxfB91vq0WzAEEW6KketaLZiggQmx7kY12jNGN3AxAafmggBWcr2jzzEef92WH1merkCnu5TWwSGQIGrzqmc+PR3ec49x/SColwrjZlFXjTxXmaftpnORZtI2oMMPTrH+ltP4c92Ub42tdC37zrFc176VdzEhRy8bkaWCQbOJDz5fY8wddUI0XhAOiBxlxbJBrokQ6jqni0pWVfl4cV4bGWadXjczXO5gH3Yz+if+TmimvZmS1jhYDPmp/3cHV7FTbyN93Ivu3FxeQ5fZD2zqNyARS7mIe7lGq7kQYxPThDxz/wkB9jGYNFVCspeCMbvvUCbKQ6xlZ0cB5bYwl5SNnMTV7GdaY4yyimG8MkYaXXwSmRMkPiYekgSCckqkyaXkGSIzNFmarcCcoB6HXfLRMNM9gJamukqAVtSyu5Qa+Vm1QejTTB3Nilc3cjA5d6PvgA3Stn+l9+2tnHZ986rkYHHpb91u3V6Vv2nEGQDLvd8+Dq8xYTtf/uI8r0dj9j+d98tV9iG8vkcf9kWskCw7e/KrPKFXSM0FhIGpnUzZ5kjPcGxl23BX0hofXdRmzLnzn+VtAc5+rqns+GL+3CX1XFl4HH3v7yW5qPT7Pmxv+PQm67noT/6YdZ96zATN91/zsdWYpuYNjX3D1JMgEhpapUEXOPiMH40E7wyDn/TDs+KOqvDydWHmNbUwuMdwiOrcMeZcik9ltVxFdg3pjs0pueos/w6maR9+3Hatx9HMaRUrQOJUGkaC11G7zuDbAXI5oAKbHQlIlAd3dZ/e464JehsVgSvIhakgSQZBRl5EKZ0cTmkUyC2cJA9nEQ1DjYU+B6X8si53f7yojGOf/XclfW0k0fYySMo0DNEpMovfjFHKft6GkBdYYSEPSxRTSpf0efXASZA0yWpJiwdYBZTPxzhc1w3F1hPhxYJe9lkRoVRSY0vSw0aWfePyBxWrO47noBU++Ck9l/oqKDopkV0iEybmyZfR69mJeme+f1eszM6f4iDb7hGvd4yQndskL3vfZ66We/5Bt6SnrSNBg+/W30+d9V5JOsG2Pve5wKw/SPfpnlwFnCQQc59H34JQ/tnWN46ytQLLiReH3Ltyz5DcLqaq3XwDVeQthoVUMuGA+77wLMYOrDA8tYWp55/Pt3RBs96xX/SmI3XDP0DPdHhqWdt5MF3PoVN3zjFyP5FcgdOvPA8FrcPcdWb78TVgRZVeC/6FrFnoc+tt7yJ9bccJAt9Jl95BVngcdlb/rW4lw9+8EfpXLSR65/6R4gk40l/8nXO3HgR3/6bn2D4gRM09/fLSapL3sff1i+X7Qcvqkmycg4X1QRQxX4DYjaTbT063+hnAWhZjd7KfG6smp7t7DGt/Lyir9Zf1z41gaajgxCW/04pC6q/gpegyBIcaMwr8F0+D3IfReudCsaCBTayxLjuKdLbUPjxkkQaMew49euF0l9njr+AAjhTq200PftcbE3QSEN/vlicp0cEDDLDk3FJuZftbGWGSUZYIORRi1TBUzt7+kRMY1FjutWKh3Oq6rZxkhrwAu38tyJg3dIUVfv0AzRzY+wcNH0WgcfydoXM6795GHBY3q4jla6ZQBk4ZjuH1r5pWvum9fucNLQHk8fsnnGmb7iAxullNn9yHzs+eC8DJ4zDvNx2/LOHkKH18LWGOrtnA6dvOI/g9ApbbjrIjg89xMCpSPcW0CBuInLmqKlk7Papsqenbsqy+UsnSEcCpp8+xrGXbAaZ0zq4xOXveZDxLx6xTPTVtSHRzdj02b1M/dAlJKMhY1/ex8733Mwh0QtKAAAgAElEQVTgwVOAx+JlEyTrBnnqT32CwcPat5LnXPnav+fBD76S4z++m53v/tKqx6/Lav6271srvlWObqQMVgBoF4h5mwKB2jZv1JPEV0ui7SPGujAURGlWJvWm9KZ5WOdWik0oacTUJKcYrjDhGHIEtzClcV0YaCD9BnnoIz1VziW6iiiSQVRXNd2IxUlVekcaCtJ1iqF6WAOGYr2NKLXGJ8KnZnI/VQrGW/gTtnC49r2xhEpi1pIE0gCauTf9WEDqQGeK5Qc4qZuuDOvjXMcBLuMEX2UX+9lIimfDdWmSlQevhecLNVs/YIlK74CqRmIXYvdRzcvfs52W/e2A5qOnedqr/qF20VntL4g45Wmv+nuqN9KIAe0cEa/wvKf8jfWd6PNane/uX/hy8Y3RXt3lLs/f/alSI7O1VsvnUrDX6qRa6Ql2ve+B6j5AOBmx6wMPIX0fAk9ps65XMEjIcACxslaahMTJJDv+8Cvs+MOv1L5Tj7e1d5I9r/oY5UBSpkdjusPuV398jWM/PlHElT8oqR+5BigmyVZrXjLwlM/Mzrs07gDfU4DliUrxevXwfcZvbRz30lb1A8i639coCopGXSAgCEpNUzjIoAFhgAxcCFzSwCNtutXDmJexxF8SpE2KoS9WHBI8PHI2sMQpRgi5hBHu7X+tj0scyih8zi/wYZQfzNHXZKLT5rpN/prR1HJKja5BVbGBUrMrJWWj1tR8FghYZJSNLHBAt8p7mAmmaHGUUeLIx6smsxpgM5XoVR9VTl4mJJqoqaHVjpNyJZOUg6EHyLAu2oCoMjtLLc3ejmIAVS/cLoC13xupBhfqOWsl0NX3MdK7qhf9P+vSp/WZbHiq7lVTC1WA3phAWVZlmMhl+VoIxRIbrUDDU9zz9KPtO5t2ZEeEzWvPem3Xx9oLy/dqnvzgRT1HM05RlE2OUHWcQUkFVNwrHQGVujeB9Mr+7q4j+6d0QOkv89wKoJlzWB3QzFh0KZUD85xE8Z1wGtDUdDx6HskwgKCBbDjIsEE24CEDl9wBOaBTVaSqw84akEhBY1GSDQqSlp5RYUYauzwQTGi/U5s2HUYexz1eXXLr+gzAJaiyJsOiY7YrE2/Ve3txTujVyExDoJySEXcFjymgzc1cTouIXUxyGzv4FtsZo8OX2EWG4GBnE3KhYUauATZbTDJd9YIkKTYBlbDBrU/zV9MUuBfQzH/bj4a1jdlfVv72n8Kr5UZVga3/90b6bWezWNSOVWeDAGwG3B5G23o3IZOf1k0VaDlqEkpdpSAyiWw4iMj8eh+KccCfjRg8NNPz+erSD+R6C////yFa6xFl5FMKUTZWsSP0NVeaFCjGDOhTBZNXFyGoAhu2mVldgPuLb22joocF+WgqoeEqjV6TXErhFO4LGXjlsDPtGIXyqTkpuBGkbUX06nUEnQ2p7vvpEQU+SwS06ZAWCzqU8/rxPm9dLW8l2pbXbQdT+nGj2Z+blnpZ7XOpj7MJGAMEh9ioz1SymTlmaHIfF/BFLmGZgEO0OcYwEoGcayC6Dl6pweS1Hzd2bF3MqqO0oyJHKTEgZU90ae1jf2b7zeyqga61VX9fR11r69Xi7FXSTvMwD9CsIPZndUArV9P+39fE6iWgNrfOz/7cTBLTpdtuzmF2NcEUU8tXnIG6nvpd2f6Bb7D9A99Y7cSoamX2IK6/Xi3H738n6T1/gWlQo9NnHAVY+NYzkFBpigPVptJ1Vg6btaMe3eRcAc1YOlVLQvTVtvVJmgTihuJPy12VlJ35vgI7XyB9VM6cUAGDLIZYT91gDrozgnijRAyktOkwRExS3LcWcIYn5lOra1x16Wc1lWBefmcDJPqYY6h8OtMYeZFxAo7S5gHO5zjrOMMQ0zSJabDIgE7lkByPRiFQeYmeSqGoDuZqJn79guoP1D5x+y99trP9Z9VcsjVi69RBpRfI6tKb2lGanmYFsR+sbQrXJ7a5ntrv2Q1r6w5oA17256ZBcS1h2byu0E87alCTOYjlvHfSnbN4tb91sTW0x6ux9au/VVULybpB/Zm9wDye970SnKynVVjjJZXQ7HM/jcJmNS5BCEW8kFqaWM9Qro17EyToY4msPt7rC60EfMokc53KYdg+DKmBJY5U8TcnRxEh6GvJArWfCYD585JkSNAdUtqnSAU4OdM0OcBGxujwPB6Agpy/Pv7PRRLWbkJt5lZd+zJilBkjpng9AcZRGto8cDHq3h1HdY86TcQ4bSsB+BIm+SKX0GSFGUKmaSG7HsQCb9EtdGC9uad/fjXWWHOSdaCy/QX1gEMdtJSzsKqJ2YCW9VkJewdKv4YpvUBXnlsVCOuaWr99zEQrAbLo1G52rZufMi+6BxX7mORkQ9Ft9yKAwsEtskyp0Mb8jFWgANelmvH+ePPC1tLAekHp7IC2WomakvM+9e3a53VfHfQC6Fr5iPX9XOu1qD4DT2ttWklXlQVAgOqhmchidykoAvZrro9F+sZai3W/z8wkLouzbXeGJEXkdpxOFmSWMggwTa3JJN5KRu4LZBGcQvfvgHhY3QonUe9FCrIhIXcYZ4F1REzSYoYWI8Xvr2aFrSamymctDc2M0dVMz34LVoYyNc1xBSoXLQdCZtiFS0qKy7PYhwK+YWCBB9jMcYZpE/Hz3MqnRq5kUrRxJ5uq3Lc8oD240lVMQBPStU2W1UCo34UnBcCsFhgopXAmWJ9VgYrKNwa4bA3ADn40KG96Xfuxwbl+/mYgWsBYj35C6VOTZaCgEGNuGqmZnbIolzJn4ClTtOFpJ7JpOnyuAFD8kP7bLwhQB7y6GVr/rTr9z2qAma7y+ly/7yf279Ra+nl6MUglDCktTQpBbgDMpHYIt3jEMnARqaxSaBeHr5mffXy8Suzx2s8iMU50M7ZM+lR5JJH70M0QTopcVmlB3nysfISu8rNJX+Akyp5KBSrgEShT24sg1jX+XgTxBpQJPt8g2uizSMDz2KeTV805G5rscxXTZMWeIzbA9TM5+4mZe3aXqXmU2ZmgggM5KW32M8FhxlgkYCOLwAG9zQlA8NPcyjYeBJa5nxuYYoh/6lyL6FbWKFs9XM0ktHmPjKMwXeU/VBG+am4qbfBsA7qusp7N8b/WoKtfgzm/+u9BVdNcRcwKXs9z0lqV6ib1/5H3djGypOmd1y+eeCOiorKyqjqn+pw+PnO6z/T0jmc8O8yOGSzLXmNZZsEyWqQVN7BC3CAhhHyBtOIKLpC4Qggh7kCrFQKxK4HY5YLFIGSDlrW99ng849nenrHbxz394TOnz+ma7KrKyoqKiDfe4OJ534jIyMz6OP0xjXhapzMrPyLj8x/Px//5P95zGH4meHKll1uqrLaeNap+IqVdXa0wffwjmxn8G742tE1FhG22yfva9PonYYPjakLoJrg8xZlIZX/Eg5kR2kRUAzAdzd8M08DGh3o8iWqtZTA8H6Y5xuelRcO1avA8XDchlKtV5aSxvXx9Xev5UNTav1s2KpawVLkvqVUqP65bVeloHMk52nctYC6E5McGMkeF4S2OMCvX9Q4w7nG+ysL6nrOaG0vpvb2QP4R1h2HIdR3nuCO/LlPgZRTcct7wTeyWiJ/jLX6FP6bPw0+Bki/wO8D7wC6/x2t8nSf80kvfx6UgPa9kSIIdPg5tNWzU55t4PgHsejd0vXrX37HUmg2f2WTXh17rwOZGr2/LUQUwu8bjHJ7gwfuyTu/qAbQ8C3ytCtr4Rv5xxc2PRAOUT9XVMEKI1S/n+Umu2248sBnwtgHUJk/rkwQzXa9+uwcVadt0XrMb7KYmE1wsSkZNVJ25TYQ2gnri0yxGVAdwbCHc745ts55q0F8ZfmnwODz3VVjTDc5v/a9Bga3E1QVUpQe2ElkUetMrLjHnhUrdLy4xywapHKbsBxyHU9YUDhejs0Iq4MLQEDNjyWMOMXzIas7rNhbwISTwJ4O/2bDcISaEPFygf8SEuQMaSioV5JSJfz/hHT7H/87XAPgC3wV+gEolJWiho/+97/Ev8D/zV/gqj/lv+LuUny/Ht+Jx4nazrQPbMJ8V5IHGmmZjuyrsZMN7m5QgbnJxDykZwYZ3k3EuabjM8Lzpn288ucNiwxXlAc5Leot1Gl6GEDTk1prxdltwmuCWYU5WZGW9bjMab9U2eV5XgdemO/qn4YkNbbzOw30h2m0hke7bRLrJS/hxeKrI4cfj+cMold5AtoafEvWk3RB+tlfdcMevh316Ve7YoCrC2kLkaKC2SpFKEiQ2SvVoGkxlcYcTMEJcxpozcyoUGVlwOcQ1JOcoCReQIsIinHbH8Gzlt29m4eYX0w9cadCCQwgjN+XZhkWCMK91mF8N+6TFcoc3uE9ORUFGjeGMnBjHd3iFb/B1HvBt8Mq9GqKGBvgdvs4/5N/lHn+N14F/yuylv7W6des5qU0HcZyb0ZUdHrxVYqLdsJR1MNus+NCMno/BdlyU6AsVq9sS6B1a6e0pLENvKeTcwjLHXoG3zksbtUQNLTTxhxmfw26DgRxT0JfT7+idTKpWT9rYg58LKij9Ot10iPHNbVvi/tMGsJuaY+XYGTpwajNPfUiV/gDQSExkNVxzmcFgtaBZb/CkoffUgozQVsJtWJdNpvtRVs6fmM2MggAeBkcNdQl1jFwaJEm0l7ookWKqs3DLDO7o+WAyR5MIVQZtrMUCU0Jd6dpOqPmXeIOeQnEba+knR12goWvY3hr1uELL1HAbQ3U3cFQTgkemg1TOgT8HPofBklNhMTxmxmMOOfH5vne8kOX3+GW+zh8CT7F8GcP30fykikn+Y17j7/FN/jVeZ/5shgwd4pttJIMNC+7EajizOV/mBv/gdoB21Wubch3j5Yb3rrpDDTsqNv3mKIQdVsM29Q+GNidP/uyGcQyFIQOTPYSiwyEd/kJyybBKtakL4uOyTeHneH9tkv/59KwH8tENJzYaaqZxl8d0CbQmos7V821NhM11BKRLfFW047Jt0FNbKfJsKkxtC+OGN8TgpaSDf8ngX4hqYHW/OjQdY7scm+bdLpFLiyktcmnV47T9V6JaPXybg8v0tp5hmTNldRbATaxgnVDrUHCajtY3Bh6gYemOfzT+9zL/2zPgHjknWHLwYpRzpuxT8B1extDwgZ8f+4QpTzngf+Ln+CqPgTvAVzG8DtTM+UXgVaDlP+Yf8t/y3/HTPEVOku1XiMLcpjv1Vfmm8eeDqzkGsusADbaHwM+TE4AxHaS3oSrIcHcMk8E9cbJTURibc+sy4AMOW8cYDxY8tCBoGPI3fsyZyzy1w7Ws5d9+Yrap8+TTsz6nNsjlhmPR0lU7AZokwmaCWLCZYDNosogmi7AT6WYIKGN/C/k2eOUbW/2uswBuQy87/B3+DcHOjD47sqpByhq5KInKhuS8QRpHXIf8H5hKK6CmACmFYpnTIN2QksHCuP44rncT6fqFyuUumhO7jwJOLz1veQ1N/H8euMOcb9A3tIPhR8CCOT9FjOWMnLucsSDnngfSObssyPg8c97gPm9yD/hnQM0p32TG7wE1v8Hf4r/kr7Ek4+/yc5iljCkd4wt+bANVjI25qjEofBSv4qOD1+qyNr0etmd8lxx+dhWAJTKrIWj3s9LTNLxOvX5psH+G5NtA4QjeWmq0EuqrbVIFQLxZnvPjsU2dB59FW61gOtGQE6DaE9quZQrsVMChqsT+a9mpw+aGuHCYekPRJijfwgZ+2m3Wb9iRoq1RVzfA9+mTNepQGIh8WSGXGaaosEUM+2jjvpVuEfFScKmC1h4lr/E+PYg5+v5KWK9yL+mpKCmrHQRBNsgQBg2fMuOAJdp0/udA7osSZ8CMU2bMWHBKzuu8wl/lDwm9nX/EQ2oMlghDy7vMqDAcUnCfM97iiH/AX+HfY8FDPuD/5t/k53nEQee5LXiNYwyW3+Df4Lfe+Vn2nwhmteJ3ExBaV8jYfpA2eV99k/r2z113Im1ioq+DrKyB1bgosIn1zOjvULEJHoH/TDQ46TbOINDX17hqm8w5BTQjuDjWvNqOWwtrQyP3x5lNW7XrwGy4/rchzT6vXbU+/s5vtFldHEQNmNJRpzHVRGhywRkFNzeUVKsUCNqlsDZHF0b0jU03+qtyzkNAG4CTf+wEEQYDkVeLaf4xSXpA7YRW1VujqHE7BlM1mMKRFDE2h7Zw1BPBeMkzyRre4ojHzHgJg3poQVEDes7pENgaNF/1kn+/oAe1qQevd9Bq5HscMAf2qckxPOA97rAgx2D5Ek+YM6UgoyDla7zD9/kZphQcsSCnZsaSORPe4D7f4QElMbuUGBx7lDziiLc44is8ZsY5f4df4m/yB8x4zG/yyxyx4P/kZ/itt36W6ZspUjL21LZ5XWMbh5HbQG6bgsZVtv7Z7aPbrl7utsrr+kCWbWz6AGjQa7KHj/oG5y4VN/ideINX5VyvaDKWZwqhqAWRpifihtVqW1aPxyetNht+eFz9vIrj90mtx7auD5/asFrZdOKLBEawCbQGbAqN8jk1FHUOHNRTYefM8wizeH1C+9YKt+a6+ufbbABoYVlDldzuM2oy9AaHg5jD+TJsn3JOlVsmGdROeWuVw5RQHgo2h+KOz8c2Ecdml7wDJ+hlgAIRvabfxz9Gw8oZc77IjHfoZxsA1KgE0B3g2H/3FWBBzglz7jBnwl1OqTG8zyFf4DEQ80NeYkLNYw75MgXHTJmzy1s8pPDe2cvMeZcZB5R8n7s8ZcqMgv+CX+F3eJVXOOG3+RL/I/88DcIjPkdJivuTfS+/5IiqFVdmDGjrB217mvEqcFl97+rwdvNybsbL2gSq44ruaoh9df/oeLmjroK63pJba/05PcjhBaWIeLDt28QJK4sYh0qbQhjiobWsiNBV8PFXQP+/YOH4hhzUIOT31mRaEKgmQrMLNhWIobgDYlXNQhpHtSckywaEXvY72DbF2842vb8h0omkB7NuE0LLyGAZg+b7Na/fiKYyQrFiJ9UIoKgwZYJbxtjcUB5AsoBkoudbeSTYSvhG9hc8ZZ+fIUM9sIah/r+GkaEo8BJwh+/zgBkL/1q/b055yJypZ/K/wJwvUhFz5GHkTe5iMeRUfJdX+AUeMWfGkowfcJ/v8BBQGe5v8Sq/yxfZpeKRJwgbHBkNv88rFGg3hDavJ/wvfMM3T+l4xsX7B0gZI+fC5D2DzR3JqZAWW/377aHo1YAwBqWbeGnXX5jbR7ZtsnVw2+SxhfJ83+h+S1vr+/T7bJxLGxYKxtLefhh01+dX197LE2gsLkm0QbnqXDaeP9d4U7tpD+hPxvrjaPW5RL34Y1f1BJehHtoE6j2o97U6mLZwOROSBZgixhSGdnz4VzyqYEMvbfOaqY3DzvD2GIBltcIaeHEDschhamNFMTmY74YwpSNbRFQTLYyIhexDwd4TnrHnp0ndQ5vEQ5dDmAsQqBozfshf5js8ZEHGr/ID/37oQFBwe8yMmq9TkGL9hKeHfMBjZhgsP88j3uA+NTFHLKgQ5swoSDgh55d4k9d5wLGvcr7NjKdMsUS0CAsyzsixCNafg3UZ405TcFDVE6SMyE4MRCCNyi9lp4L12pNmeyJ6WLVctzEvbbN9PIB2c9vsrW3+5bDcMVdt08Uc2kMG2xr01DZ5a+G9LsQcgNlQBNJPqA/quN17ldJBJO6b4HV9e0/t/z+27Zj49puoH4knlxZczOWe9n3aVGgyqKdgUwcptCIkMbgE7TbIhdaMzhm36bwNx/mGN5VwXgTPLHhcbqC6stKyFXXzdlduhLCq7GKEMN80alpM0eBSS1wK6dJRHmpBxPlG0T/gFQ4ombFAJ30YdPhKhuWLGCzf5wGvc58fcI+MmnuckmDRyuYcpWM8423uMGeX+8x9EHrGD7hHTsnUh7ff42WmFDzkx7zHDIvhGft8y1M4XmbOPgXHTHiTF7s9e0bOgh0KMhorPlrx+6HSYo8UMXIhxJcK3jgwhf+MQHYMzeQj3o43kxE3200/t8025dWu9+DGHufw73CxDEm4ZsPnVr3NzruLBuAG6wTcMMthLHPeLchBHOtWDQfkBokiUG5SkKL+RAsEwca9n7fpEfwJWJev0gfr50mYEupM+Vp2AnbP6UUuyqLMTgSXQvGCkJ0JWxMrXrlZ7SYh6egcMHF/3AOQDekjw+dx37ql78mq5p5vl9OB4f7zzkGjOTUpIS61susyXxGWjPmdPb7FK8Q45kz5Aff4Wd7hIR/wf/EV3mPGlJIPyTkhZ0LJl3hGjWHOjBmX6DUwY0HOnElHkv0FHlFi2PcT1L/NQ/a8B3iHc/6Uu3yVx/ypl93OsfwffJWv8Zh/wkPe8qBnEWpiEhod7YeGmYWkCmiNIGVMUCtqjUMKwRSCzfVadUEvtPqIoPZRgWrVthcINr0WIVsA7SYUCL141wsGY3MM82krYDdWvg0eWdc32KtydF0F4XMjXbVO8htW3wuLNmFNhzymjzsMHfdzflbCz/F6DI5raGaPY1yiJFu7oyFoNRGaCTgvGtl4fE7nAhHUe8Jk4TDL4AEP7Na8wNWbpyB9wj+AUrTlvBmHl9AXmjpPbTDTVASygXS5V/nVCnCMNNoHCoIp4fTZAa/PdjgxGb/LFxDgt/kSCZZzMpbe451R8CrHLMmwCL/NV5hS8utUvO+FwA2W+5zwmEPe4oiamAU5/4Cf5Wd5lwU7HDPlLmfM2eWECY+4y/sc8Cfc5YycJ0z5Cw55nXssi5ygAeVOdnQ3Jg4ETpNEL8ul3wdemzZeCulZn3JOTsJ1BW0G8bI7Y7YBwHYvaDUndbXdvLXkZvY8Dd26rqtSRNoytWnbh8sPIe3I6wsn5sqUIb9dIYwYJIPF+gMhI/Bybl0dNx5eEAx4kD9JCsVPwvr1icaggYBtcEZodowPufQzTY7qjVmQ0PGUaxN4ta/5FxqIC4dLhWhctOnSCs0ov9Z0a3AjpkAnTzUApOC9h7TC2DODdc8Mek8uFdpE5b9dIthJolVfXwEGcImQLnW96sMEexbzw8kD2LVkByWpb0sKvv+EEksEHHFIQU1MQcqMJb/J13nIMd/iC7zNjDss+Wfc5YCSJRlf4JhjJvyvfI05Kg76gDkW4Xvcp+Rldil56qudC3Z4xpTC7uCOd2BqkXmmwpbGIScJ9rCBQmBqIXZIEZM9MyssInMpRP66MIUe66hZCT+35aKuz6mNxRrHILfdm5PuE5vsqlzaMOzcTvfo12A1cSusXrxDcbvgoQxpLrAR2MZ33HYEet1rfi3MoFAAa9XPbgh0EJQcWhzoACnDwa8ffwV07K19GoTfq+yaokWSQBwjTvsfAYggKkHEUf2Uem1NDs447LRlcuovflFqh7x3hfDhaC7BzWzglYms5cmGjyveWQC0UFAaAdoKmGUGm8e0meYEnRHq3QgX+zRUL0xDvBCiSmgqhxzHNEnG4qgmnZVMZMkZORlLLkh57CuXv82XKEn5Gd4npuEJ+/wRDwANIV/hhNe5x4wlb3FEScxrfMB9TvmQnB9yxI+Z8CWe8f/wKs+YsiQjo+GYhG8VD+FZTnZs4ElCm4CdaEgpg1T+9HCBRSjeO9CbVhD/9MUBqRXQujSzu5GndtWhWweRYY5t6MmtikIGuxq0rrPrwewqoN50sYxD0BDmwVYeXut6LtFKKOqrlIOciYago1A0vOeLBToA2m97ltBNHl9T8whr/Elm2T4rXttwPYb7rVcYdrHOxKz3IppUsb+aeq8tQ902J5gF0EB9oBfD9LGGOu22cHMlpxbsqpt0EPqMt4aYm47/OHfm4thnGvz3Ug2x7STFZTHNxFBNDE0eYX0va51r9a/JtQgSwjNndJt1Rqh6rNRCtYyZmz1m+TkLdkixvMiChQefAwq+y30eMucxhzzmkHN2uCDjRxzwAgXvMMPQklP5imVMTs2f8SK7lPy5f39OQgN8yIQUS1HlpGfS+RNxCXFI+KeQPRXqQ0tMS2FTzCKmPLJk87BR0Ioew+RUt8tcKOil5w6z+YIdu9ebbRO9YyyxPX7cbjcn6Q49lOvBrV9X6X5n/LqwKkUUclfjgsFwJTaEn11rjf9MOviOc13rU5D47qkarHYeiHRTpnQ25XDbDEKN+9gIuOP82bBQ8JP21DZZOFYyoD9oL6dLVUONiE6q2+ZO6R2JwzXgciE61Ts9jtUBLGMzsVcQuul+HlE5Brm0AGRbvTO/Hd3w5NhoVdcPYLGTFDtNqPcM9UFMtSuUU+1pbTMFr2oitB7Qqn19XYB6MogYUo8kS4PMSs7chEwuWfii0FMOmFJwlyWC41u8wi/ziKdMyan5LvfZp+A1FjziDjkVcyY8Y4rB8VWe8CMOSP1FcErGnAkGx4XLtbXrwhAXglkIUqt8UlA2v5w5Wt8sUhNjP8i143RuML77Iy50O+NLfxoU6LVl/FQt/7HBgQmCcB9FU23zNzaD5WrXwU29tCGw3T7H1oPV+jqPAS2szwYvbRx+joexDGcLiH/fDyuWy2o1JPGAqIDnX/fUDl2t+GqJ+I9kQ62rzxJdZFUJQrrUgS/ySASp8Z0BvRdkd5TKYQZjJd1OixQRTQL1Cw55VzSUyQQpbxNibjqHB+fSMPQcFIu6nNlQmaVtV/KnQw9tCGguNbg8pt43lIcxxaGhfEG7JFym3pn1/1pBFTq849jkDpd5x2LSQmY9/8Hi2gi71IHZianIqSlIuCTx+v8qO/QuM46ZcEBBQYrQ8og7vMshGRZDwy4VKcL/xleIgB1qDik5I6cgpSXCFjGuFNJjrfrbiSOb6/6xew5TaHGjnChzYPneAVJG3SjDAGbpie7yMKnTXDhcosUSoo6nNtZ82naQh9JDsvb89qq166odN80TjT+zGeC2gXP/mfU84NBTG352tKxt/LTwnnM6vT6EFa7t3YfGrhYSRv2kwYPr+Gtd/k0YUjs+vpzap9HHeRML6zEE2E1hsAeP2KhHk0VdojzkZKIa7IF+3aUOqYJbV6kAACAASURBVCLcbkP8zKhyx0RBQZkYt6l2jvOtIQk0aKGLZNVLC57YuLIdKSgr1y7S6fLRBkDLDOV+SnkYU06F6gCKu0I11TawauK6VHAAs3BJ2T0PaKZX85DM6illBZM1JKaicSkLyZhS4ogoSCn8XfR3eMg5OQLMl/ucTWpOybnPhzzhAIdwScKEmowGwZHgWJKwJOXCe4GuFiiM5s8EzFxoBZIC2nPRjIJV8IovpbvkWlEFktZAfK7gbQpIztQJiCrIlnQ9voNCwdi2AZsbPV5nmz63/c54m4s0XNQ3LRas/vb4s9uGscB48o7DdVU1tVFf3xjcLD2wDb6youYRSZ87CwORh1QPG7K/nwQB97MAaMHM6DEcV71au8qn8UnznbjrJHBGwzEE6kMoDx3FvVppAt4aPz+kjSE7cSTnG7Z93Au6YuPzZvR3oJlAXwzYNBYROuAbAlrY9DZW9V2XCOVRRnkUs7xjWN4VyiMoDzW0rg81L2gnDWYZd7MKVk55AXERzJQgm2U1daUV48RYJtSU4ij9ed54zliJYc4uFkN1mnEyESRpwAmNRDzhgNrf6E/IKTGck5NR+SqqsCTH+o4AOQtpGiFZCGapnR0KTlBNdR/tfKgfs6lDbOCiQXSpYBaXHtQWDuPn2ogF0zhcLBtvgwMbg8+27s9xefvjy59dZZu8teuBbaC4MVDt3R46y2BdY//KiM4SGtuDhYqZYd1rA58na/q2GIlWAQ4GIalX+jAx1AlXz158HvuseGnBruLIDfKbsVF+WmZoMpUbqneFJte2KCeaQAYwRyX2JMPsl/A0QWohLjWhLpUDu+G8FoFmtei13fw5tVIcGAHZ8NiHv0OFU/w0LAPEsYaQgbIxTSgPYxYvGep9KF6CcuYoZw673yjt4VKQgwprdpAiQgoNS6UGGp9HE5TzJVBawUxq1ax1hqVARo3gaLxKRkpDSYzFdNloe574HnghPrI4HzU0LmVPlhQkmjPLU0pqjst9JGqRuMXVQnJqaHJHciZkc+kAuN5XwrSEXnsH0oA71FDalCC1kF5AsqQH7gHdSVpHXEEkDjP0cq5n6A+le7fl3K4DtNt6aR8XEXS4XeMQol+DVa9s077wQBPeu2pmAawmmcPTFebE4H0jYGstMASt+vB+FLyV4bo9743hswRiN7PVGRii+8iIVgVzw+W+hmWXMw3LivuO8shC4piYS5aHaHgWhFJCbr7eNKMy/JTu45uQzDvC7SD0XKlymhG4gR+47MEwyJGL/2wsXR6tOBLKQ2HxEM6/YHG7DvdCjdmr9d63B66O1CO9jBUICvEejGDF4ZIWnEFshDuscZVgyxiTa/9xisUizCjIqChJSXBELHkyP9LCwtElzgrUhmKRaUU5V1Q5E22Sd4WhKgzHkxis6OntCbRN7pBSaCaO2oK5EGRBVyxIF75XdwrmQygyBTeckJxqwz5Oe12J1Ns2hSNyGppKo8e1Q4ubhX23kQMe2tWFh6t/e+hJXA9uVwHztgpob2NtqaEPP1yOquR2w42H2lfdijgdnrsCesGD878fQtbw2LEn/aMvKjgjiAQPeJjvex77rAPaMK8WLHR16GudJllsaAXKw4jiUCj3hfIFWN53tJnDZS2vvfSYFMsPzQwQytSRnRjaGJpEqPdionp07MZKuPqif7xBf7F1PdUH1r016OWlBudHH3IaXCaUhymLewmXh8LyPlzcd9hZg3mxYOqrIBEtrUQs3U6voVAKUdkvN1QNnYALObY6RowjMxWChp67lJyQ84CSGacA/JgJT5wgZaRkWQPsWkzW4GpwTUSWazgrxv+IcUjUYmtRQIsdsvRtTuKIF4K5UNB1Rj2v1ucExSp4lS9Aeq7bkM1BKl30zsJp1RP17hD9vnNgE2iyLeHnzVUxbtpAHj5ztbTQdnD7ODy1Yfi5aqvtUrBeLBiD26h0P5YhGnpnQwJuCFk7sBuEqdZXnU3cVz09JUS6/k+DG5Bvb25jIPsshZybQOyq4210H8WaT8MINhPqqeaalp931AcWt9eQvqRehxJMG06Op6SFNkPHpYYsUQNjIvTVtun8MQpigWSbxl3qgCjqOwRCF0GocsJaUYBIc4P1NKE4irl4SSjuCssHDju1yOySxFRdiDih4pgJS9nRHskLUbqEVxkypdJcqgMlAYkDWye4rIXcsawM+UFB4wz7UmCofEWzJcFSYJB5QnImlHdrpIhgkWEnRj3D3KrXdp4i+xWyjHGpYC8FWkFsBEUMmafWnAtJ0Kb0rCTr29mMz5VJrWAXXgv0G1MqsZpWCwIhVDWVo5po5bTJN9zyb56o/6QlcD4uG6/n+npfPfps+/7ovhd0sza8Px5s0/3VWlzr5btts/KcumalyX34CHSUhlvbkIP2WbGbrMs47AaXKYjYvZQmE+we1BMo79S4/Yb0Tsl95rzCCV/mg75mbIXlPUe6cJporpr1Xk+3GpGsdqOMC02DXNpAXmhFaqpb0Djv1gNaF3IawWUR1dRQ7huqPeFyH+p9h7tbMsvOucM5ABMqPiTXXNZZgixipFLlW3MhJKfK24pLSE+F9FRfS04NUkfIQr2nskxwVpP9BSmJn/B0hwVLMsxSVU/Seezv707BrRZknmloehnhTlJc3nhun2A+jDWf5wRqSJ4aLegknj9oPNA5MDW4VIsFNoPsQ5g8gfwY2sQD3qVTKS4PcNI4zTtmqlAiVkUzt94Sbwdu13lrN5cE2my31/ha9TbHvz/8e+gljMOO4Ul5hUZb61avTR9OriaYg7fnRsuh708MVdVw4lcNZIPf2LhONz1OnyXvLNgmL23VogF4aJ9uMqBKaOWwOIJiBpcvOsRFTO+cklPyeU55jQ94xh6vcEJ5lFA+Tdh7W2OdpGhJ5pfrbWlh7melBRpXD/X9h4WmLTeWcVtUR7b1lc6wtNh0npwbAFo9Tan3IqoplDMo7zhIlAaxJCHBskPNMRMW5BSLDFkkXWUwWUjn8QC4SkNQcdppIbWjNV7qfCK4yGCmNQKdhJDB8QonzKsppD5SsGCWotXWDKR0YP1V4E9tOY9xuXICXeo8sGlqRZyuA6LLSc50Ha2m58g+1DA0ChXNRqOU3Sd0Q3WcHzUa9nxcOmhD7g2yxRWg1h/Em9h1oHV1tfN6AL1d+LkePvfrtq3Sufr6JnBb3ca1ZYxZ55Go99VtW0PPnl0Na93K+gGtVQXcyHR5teEdXrrv3BSkPquANnzcZmPSrYE8w01ymr1Mp0L5t9vU4Q5qPs+cr/GEO5zzN/guv89rPOaQCSXLF2vq942OkytZBzRY9bya4c1p/bxZKRgZgSTRAkEQJhgqbUjUdwvsGA058xSbx1oFnPhc2n7M4p7h4p5QH+iF7F6oEXGUy5wfTwwxlnKZ485SzGlMciIdUKRLumbvIKTQxsrvklI15eIl2DsWaiG/s2Tqh538Eo94yJwUywkT3ONdpo8Nl4cO4/NaLoWk0uUgDovm0czSp0suITkXmkwrnWGqF4AUQv5Ej5kTMFY5Zr6TTedM+H7O/FhJxMZ3DiTL/hpT8VSH3RFM5XARZEud2XDNGfVREtKw2i2wHdiuJ5F+fJ7aKhitnqg3VR0Jnw22cWzeimc1fm5ZBbbNF4wuI+6fR9LTqG9sw313G2D7JHs/b7NszYN2/LRINLRLxfPUDOWhdhBUhw3EjpSWCTW/yJ97MemaFyhYkJO9nbH3Ln6UnM7P3Cg1NCwWbFXC9cdiQ+ph6KGtdAp46kbIodk81vA516b1ZqJy5PVUQQhQT+Q0wU0EEkd1minhrjSYeawy1me+RajQSqIM76fO14x9Mt0lnu4Sg8wumVIwoeQepxxS8DUec0bOb/NlJm8bIj96LzsRykPtYTYFuFxzWNmxepnNnlY34xqkAKlEw2HnMKVgM1VKMZ6VZP3s8GZCN0LBLDVH1nlrfjfHpW6M8Y+hy8BcOuJSb0xSQ7y0H5enNrahrn8zeu2zmIvbpK8WbAw4W8i747apSJD2unxdsPWwtPvlK1Ui5AY3hE3tTzcBuE+q9/PmgBZ1BRmho3JkmYJDpp0E1Z4Po1IHApNpQTXwtP8xX+JtZnyX+5TLjOmpQARJoROodAL7Bm9tmFe7SVN7ahQInQPpw8rhOeFiA5nnoWXGFwSChJDQJCrJXR6qdxNMKpBzgVI04Z43mHlCvOzzZ3GhYCGDw+o8aGi7FFQ51FOH3YPyp2rMiwUTc8lrHHOXc+6w4I6f3xn01rJjUa+oVu9KrJAfK4CU4siemU4FBUTXodbPu0T3saPvwc2eiYJ0BaZRjzL2oWO60JyZiyH2gCa1Ujbwz8Pud0HK27b6e5UjWVSYZf1x3I6Hlc149NrwM6GndN1uFn7ePnzaVMVd98Z60Fpvbt/kQcUrr60sa9hJsDIAN3zvquZNt/l58NY6xYiY7gK/sd2OFvPJ2/Xcw6irVIdzyQCJAkWeQRzT5IY2jfTCyUAOK/9JBaScmm/zCs/Y0/YfpxeXOddG6mThCzJXiUKu8RDX0wx9z68fuhMmh8lqyEmq2m8uEUj8RHkvH9RkCmj1RFVcXapho17MEC9F9SCd0GZK2UiXqGfk9cQIQ8ecemOt34U295LmE0f5OYc9qkmPSl6WY36eH3LXFx5e4xmv8YFvUt/le9wjOdfQNT/V9ck+9L2mKZhLUX5YTffDUus66f7Q1jVTCJEPTvIPugOsRNp6dZdGDuIK0qL/25SaW5MGoqqlySLisu28NdC8tJQt8cW1oHaTC+eqJPx6b+ftbHzyf5yKrGE9NwHUNk9tPXe40sw/UDddlVsSOunOjQWD8fNRSOyJuFpValB9/quoHVftp5+0qu1NCwP9sZEwjwBAIpwHNJsLVa6tUS4GVwr1xHBGhsHxLjNe45h3mPE+UzhPFSwymDyrSeaXSLUppzYYntP2x3ej1936z1inclGjwgAGXJJqlTOLcYmSap0IzcRQT/1MBaODmJsdsL4zAgGXqbcT8llSgznV/ReV3iuydD2vTiBue6Vflyljv5o6ige1hpt5wYwLXuWYr/IUg2WPkhmqrzalwNBy/NZdXvnQYfNw01dLziAWJcemZ1DtaV4sPxaqHNocokJ7OsGvu/HhdOSLAVaJsxLoHW14zRcD/I+Z4FE7BTSpQZoWsQ6bSR+OWtfdoD7GQkF43CRldLVtD6HG3KWrmpxvbjfLnW2TIGrYCvaDEFToH11XNevXYPvvWRS03MqnV8NQB50E0SYbUjeGCfmfdLHgpmAGrISe/u8kw+3mkPV0icbL7tCizdKFpcgTnjHl27zCkowFGQUJ5sOY7FiYPNYLgrbdHH66ZrXTgyvSCMFTM947N6ZrVHdp1HlobRZj81Sb743Q5J6usadDl6upbks1EdpMK4L1Hlo1bFbDSlrfBzmoEgYBRXEe0GL1pop72lnh9huyOwV3OOUbPGafgq/zmBc5Z8YSgyOn5Lu8wowF7zAjf2zITiA5c1rtzMFOeoXdnWPd9+r1qmeYF+rJxRcaYtZ+dJ8z+s9caKgY19AkEPn8mjQ+1+Y0NQD9NjvRUFUaaHL10rBgnFI4XCJEtSM5UxbuJ3DLHgPc8LXNdn34Oc4HPY9ta2TfFH4Of3cMbEMaxSqAAWuKGz21I/zWmIYxVpsdrtPq7/ThZ/hcCM9uUmS57rVP2jYft01gpv8XIPFeWqL/slTBIk+wE21kj6xe0FKBVOphXZJ6/X1l9X/AhPKdQ6Z/YUhPID9x7BxXSFEp0XkN1Nqe0nGFdce9my3gwXYn1eJAqHJmMdar1Ta5NqmHkLOeiLYG5UJ96CWEsl5fLHC5pFRwi0IVsemrhy6hq3I68RJEO2AzR3nPIvcumKVLHjLny7zPK5yQU/NN3mZBTk7N23yOY6Zk1Pw+r/GbfIU7fwjZiaXcN6TeGRXnurC4OtSG9LjU/R9az+Jzv47OH5fa/3tfE/ugr3eAnIB43llkfaeAU7DqZPDxubay1RkMznt51usUOv0O9hOPQ27msd082Q2fXPi0abnDv68OQVeAbWO1bGibCgObZMX7X+iXu7606z3doRf4adtNwGx8cwivGUL+sGPt+9YoJwoKiHosdQPmxFDt7JDnJyxJeJk5v8urzJngTEtUKTvdCSTnDVIEIteGnWpDWHlN72eofMaqGkKW4LIBoMWRAto06aqczUSlt8sDD2h7vtrp+VptCi4J3kqoGjqoVaonCvnyGOyOB3Wjj22m6hb1PlRHNdMHH/IaP+ZFFjzghJdY8Is8IqEh8ds1Z5eEhhNynnKHd5jxbV7h1aeO7KTVhH/tiDOhbtRTcwmYc8/mF80DmiVdX6YTcEbIP1CgOn8gZCfa8mR3ei/MVBAvXAfiUut2pCVYvFq0LwzEaJgZQBDriFp9zSxqBTc9az7pHMvH6aXd3m43CPn5bBtnbV08M+TWNuXVxhaOiwOaDYWHwc/duNDyaQDb+rm0vv9XvTJ9JqPXw1Ac7yl7/pdLfVXRW7My3dxB5Dgj55gJP2RGiaEoM9LjmDaFnVOn7PPS6p19i1T61a1T0udQYwOpB7Q4xnngdTuGJk+we4lSNXwOsMkjbJg5mmlhIACazT0o5Q6X6oXrEh1/p1Lw/ue9d4Z4UWTRq8xmCmZ2anFHNfnhkn+VN/jLPOUv8T4zLryq7SmPeIk5E97gPid+f73FEQsyLkhovjtj58QizpF/AOVM958pfeju7wdRDflT9SbrSV8QSApfEXV608mfOZJziGtHGEBjSpUKwqH9nG3w7lzXIhW5jpnuPbT+tIlaaH1bmTQOKWqcRJjnIbbCphP1dvb84oa3W9/18GZoweu6KgQNNq6EjpL54SQfeGjhNdfaDbm1bds/9Bp6YLtqgM3NxCJvSnbtLRom6P0rN6tajm2870e9syueWQC48Fse7CLxoJHiEkMzMQxTbmIhqgVaoaxS6lR4iXP+hBdxhSE7Nnzue47pY0eyaIhPSw09t9lAemi87p2ZoBTivcgshawHNLfruWeZ6r3VuxHO6MWvg5Tp/tUTuvYhcQHQ8MUCwKkHZiotKiC+OJLqhW5zqGcW92KNmdQcmQVf5Sk/x7t8g3e4yxkzFsyZMmdKQcK7zHjClCccsiThB7yooXuVM3tT2H1S0mSi0fUcTKEzEaLRbgtgm1hHWvhug5qeS+ZH9iVL56ulPU0jqVyXl8OpPpqLIK5bP75QQcuUDrm0uB2DLC1Ro6FwuCyjUm/80quA3c5b+zgA7WYX4jZu1fN4l+sAdr0NvaVxwWCU74LVkDMAXDsGSeHKYsNGc2ymgwQl3JjoE+GUjZcZEY0EM6+2TZXl8bLD62YAZvp3QC3BwE4COylkSoNwsRJJpdFjIlZIF456EeP2Yx6nM55hKZ5NMR8kxIWCiVSWbF5hlqXXsBOicU6taVc8tY2Vz05513tpRlSwMnQK7BpsGtMmKjVeT2KtAGbqodlE82jNbp8zCsrINve5psHuCdP1bOzXw5/ONodmR7XV5M4ld7IzXmXOQ475ZR7xDd7lLqeckfOIexiaDtDeY8bbfI7XeYklGSduSnWSkD7OmL2hIR0uoc18Ut5ps3wYINSKbg+i7UnBK4uTQa7MQpP2ObS4oKt2drJarfjigVY3ozgAIZ1HB+BSIS5sL/AQdPBqND/qrzlz23BkqKjxvOD2fDLUzwdo657lJo8sPN5m2dds+yAEXefFhQqxYxwSrn6+3bBOIaSNN8Hqx2rjmagREdfqiq7YJqAdru2Q8DwEs/DoPTgf0g05Y6Z0iA0qJvpapZJeqoBeCcv5lPRJRnIGOycwed+RXLQ6k6D0MyLCcOmhjfKh61PQpPPSXGq0bSuOcXmqHprnoLWZYH1RwPmQszWqShEaQ0J+qnvunWMXQ2sckfXDVDyTp4m1laj1kht23yH3L7iTLrjPGV/nMf8cj/kaj8mp+BLvU5DyKh9wzB6v84A/4NUuPP8Bd3nGAeVphjzNMDXsvmM4fFRormpZQ6V8O1cI9Z4hO4XWRNqZECvbP/RpikNlsiI9LqbQuRFxACIfXnZ702jxQFrdtU0WacjpfQgZeMs6y3XwXYkQp/QOKqcthfY5qp9jkPg0clafnA1DwfE2bJL3HoOTdHfxMXhtG0yzeoEM82p6+1r3aAKwjb09428NhpsD8TbQ3kTMtYxlzHV/5dzsRrj+O+vbNvbK+k8GQOtCeKMXVgADm0gv9FgqhSAVoc0cdp5h05b0OCaqIZtrT2RcOLJ5RXJcEGY/iN1ycw2KKSvWH/MQDgcpIZen6qF5HloHaL5TwGaa5Hd+orrd1ZF2zuAnQLmen+UBDY2mu8JA6HVqUnTg754lP1gypeSv8wZHLHmNZ9znhBlLvsAz3ueAnIo3uce3eMi3eYUn7POYA56wz3G5j5vvYD7U/tF0qR0D+XHZAYoDJBFkWSPOaV9nLkTWqCpG3e+eyLY+vGwV+CIfinowk1bDS9AQE3SwSrL0+7r0ObJSq5ou1Ub4qA4VTlTYMxw7EaS2yuUUgaYj396+UPA8ObHbA+Cwejd+7arXr7IhgN2kOjsEnvDd/nub5pxu+ls/uwkM+lySZ9eO3t/W3SAo5eGq9R1bdovXY2QtpxaUMsLnr+tSGK/den5TNeI23xA68AiUicyHecaz9EVwkU7qNkWYP6Dbb071N/Jj4eAtR3YKaeEwywZzXmwvEMDmtqlu/R1ESt0I1U5S0V7U3M/lTBTQXCp6YRsNwawnCte5AnJHkBX/Px9+tj5X6GJ0tJ8MigQC9qgmP1owpeQ1jvkm7/IV3udX+QHW79EEy/sc8JiZn+iU8Mc84D0O+VPu8Iw9iuMpFEJ6nJAf635MF3DwllP1EtB4IDdKnWgczgOJtQro6TkdOdcsVQfQDe6FToS4bGjTiMgTnSWNiIsWF0N21nSnthNB/CjJMKNIKtfnzwBxHtAc3XkRFXVPzVGe2u0B7arw8Trguh0YPg/H6qoQchXE9GK6DtSuWt9VoBl7Ips9s23LuOl+GS4j6V5b6WgYNlhvGKqrP+tWvZEwjTwQiE2MjFqEIkmQ6AVWlHthte81aIqF+QvDxzCtfMjlE7/XwvqEcGLA5ieNNQRtnZ8apf/CHFVTKB64BKoSOBF2H2tmZecEiJRvlZwN2phg8DsjELuibUowuv2pXtTEBhcrFy3QGNyOFjFcQjds2MWaR2tyIO7zTcHsxNHkjqgWTf6HIoAV8Fw1Z1pkdslBXrBPwUPm3OeEh8z5Bu9yD6WyTKgxWN7jiDm7vMUdnjDlj3jAuxwyt1Ps0xyziHVewLF4OgbES9h/u0Yuyq5XVUqr3mLbIj6nZ5xBXOullFLEOuJCBwXFS7SQ43SKQZUY4mXbeV74joBwLnecuyKQ8KT3zMJ+ty34EJfGKV8uFmjBnBRI6d3F5tqG9s02TvRfVRHdNKPzZsD2fCHO1SC9CmDX94AOc1qbQtS+irepanqzAc7DJv9hfm2Tt9Bn0STdx37xHuW9A4q7GfVBrHd2/IUVQ7Oj4U7pWd2mdCoYWDjiomXyowJzcknUtFA5pF4d6mJ3V/dlm6fYL7/sdcb6VZWm6eWpx5sxfs17WN0yPNDKZaM5kcpC0yBlBa5VMAyAGbo1bAg9YuLSkSyhFg0xs0xDo3TRs9rjCwW9bF6RfLBUWacxcI4tgP3K+/4cWCkSqNfoRHBZTBurhxXItYi2PnUEUhFVp0Bza10zuAdllw/SFkkLeaNaapOKNGu5L8c85IQjlh337Bu8wzP2WZBjsB3/7CkH/Nf8ixQknJHxmENOFxPkOCP7wJAu/D47RVVyK8h+rCE6ziGRg5CwLz2r1dNVpHFwYWHXkB2XXRgflEXaS0vUQr2vAC+Vw9SuowSKdUSlVTJyrOFmUOIINx2zrCERVYoOx73RG1tUNsSRo00FLis9d/zCn5ugNgamAGjjXNsY6D6eOZVDG/Kvrtuc1QpoP7MAbt7WNQxBr/avbiISuW5hW4K3MJYYB0n3Wf7VL/POv7zPW/92zb177/Ov8KfM2eVrPCGm4S0+x4wL5uxynzP+Ea/xhCmPqxn82R7ZsbD/KCOfO3ZOHPmxAh0CculPwBh+4d//rjK7a0d80XD+l2aaGO7u0n5bXetrH27VI+x2W4gnpAsf+jmdjvii7oBVihoXx8hFoRywHY8CrVNiZ9ovP4RqYRBHx14vwVzqRZrPHfkHDaZotErWNKuANr5/DDy3jZ52GH0X1G1F6FRrd4yfwu6PWgIu8vm/4NgmWhDQiVdO+Wm58xkF109/skDkSGclieiw4bss+RLPyKi5w5ICg8UwY0mN8A5H5FS8xR3eZuYbohIeFzPcyQ6y8LmzIaC1CmjJuXL40pMSqVrsgfeGW4c0jU6mykAKh6uM4npR0+QJ8aXexaT2XnSpuUWzsDhJOy8s9h5YG/uQsgSJ+hDTiWCKBpdFSrSlLw5I44iKmlhULThqWqJFjRSDPujnKRRcZ2Mw2+TFbQe22xJD7ejxpnZVXk+X5dgkmR2AadzHub68VTALv7ltu6/qCx1XBQV3/w7v/No+f/EfnvArvMVv8p8CP7xi2Q2wDzzk76c/x9/76jf5x7zKk1dfID2J2X3H8MKb/sQq6XrwpNGxY844SEF2YqrDHFM6okoTwZs2KxAmAztcE8Wur3f4/AngK2yWJDWYoqKxysaXk6V6Q0FFI0s7uZ7h7owrXecEB63oZCHxrTulI//QaXXt0mIWl8jCXwBDHtq2HFq74RiGPs8w4i72nDSjktcuUo8r5NLCqeFi36fq55Ja/9xmCmiBc+Z2WsJGyJ1LJG7ZlYIUy6vMvcR2wiEFu5TsAo855A4LvsMrfEjOWxyxJOHPOOJHzCgXCZykZM8S0jNIzsRXJn1XQGgKr3S/xb7TQkqrHnWYSdpYpBKcOMRUnvnr94znkEVlQ0xDXEBTJ7CXkD+7ROoWl2i1jzs4/gAAIABJREFU0pmo9/IrvUEC6pH5PKMUjf6+bzUQ55SLFgCtaJDGIh8uoRzI33Ota3PzpP4QqDbx0D7ZzoHbYvNmILr58kK4uKrycf1vwmZwG/elhquhovfcgqcWYw8y6lx4mTn/A38HBbTggc7oCw6eEEQFLIB/yr/Om/w63+M/49d5/cE9fvvBlzk5mtCmGVEF6fmAS9ToMAuptCwvznUk107J1MsxG48VZpgLCXl1R0e/AHqyJWAuI+xEB9Ym5zHpaUnUtEiW4gb5rjBOTga9ftLqBWkqoYqVGmB3NeGdnTjSU0gv1ANNzmriMy0QSGW7/N24cV0PR8Nq2BmOWfA2oz70TEW9x2TQ6eCT/DbzFI4d3/qUejHLiQoj2szRTJ0fwKzTr4gdZA6Tl2RpRUbNjIIv8cw3oT/hmAlHLChJOGbCU/b5J7zKexxyQs4JOUtSnrFP/c4e6dxo2mEhWiU+1U4AsfhcWHgO+bxBln5ck1NAk0tPgUHXU5zgJEYuG1wa6eetB8FUPXF8nlFcq7LfzilXTURbnLqTwZ9b1nUes9ROPb+mIW7afl0sSGM7gMWi3nw5WGA78NRuyx3blCcb59mej492Wxv3N15nN+tHvV7FYzMdJOTWNPQcUjFqeuDZJJg5/HsIbmOrSd85Jp/f4yl7g++GOCxouYzpGOG9kpw/5t9hyt/nmzzmgLfvfY7i+IioFGoPaMmZeG8NVTB1QCPEIe3m+cOt5035iW0dWOEgHmlliaVTeAhs88zPfWwl0nxJZTThLJHynXw4K66FS0uTJ93mRLaFKNK+yNxX70583nAB2bkjsi3pwnpKQdsDWjBz05vSoAgTGw09Q4HAaKVTw0+hlcjfBKBMdLBw6CBwvkfTxXTDlhGHO9SJIpI5JGvITMWEkpc5IadixpKSlEcccUjBDzliTs4FGbuU/Jgp73DIgowfuwOqZQznqc+dgZRCslTvLPbzCxLfdiRWb0bJErLjqpNjkqrVYkVZ9QUVJ7jEn/ut6wGqsrova3B5AqUlWgjuMNOhK0u7Qk9pU+luKFLSFSLiSx+ZtK3ns/k0gXMDmSh/8jQWLuuRbP6Gq+Y6ysUYqMafH4adtwO0j9KXeP33bkYnua5YsMmuq3iG5Q4lmQIg+ikSKyA79OS2hKznS2Z/UvLW94/473/mF/kP+HPgff+mRblkYzP+t5Tl+IA3eZWXuc8pT9jn9MUaaqE5i4kL8S05ejEoT6jflA640ItEBMpc+/eaF1S5AaDy9RVT6KaYS70bR65PnNdOOu15F3suWipru9ulkearPFUCRzcvMrKwc+643O8v3OTCkSwb0hNLMi+Jlz6Z3C1w4KWtkW+9d7iWD4VOTjzyQBYKBH6qUZNHXcdA4ykcrQ83G98S1UzdQFHD4fYbzH6JayLyvOyGn2Q0PGWPh8wxtBhKX90secQRcyaceWmlCzIqDGWR4OY6qd0shZ25ViPTJUR+BJ2pnD733lpcOn+clGzrdkLFyQNJ0ygnzzktsuBPJV/U0VA80lBVpBcKSIX0uMClRl/zVXIn0oW4bseopDpodTv24ebKsfLr4cEN0GNX17hqSd9PDeDp4Tebzt7bOD+2qSBwey/to4afz/f9zb2eQxDbVN7flAPrwXAViLaFmsFrG3uN495QYXX7HK4+Z/aP3uGnH7zGf/Sf/HWmecHf4DvMeAScAhd+vTP/e0P+2z5wnzd5md/lizziiCUZGJAyQqrVfWGnejcWowDXKUR4oqjLBumMHf3Zeh/fBuP7BGMFMetEN8+zxyWEJINNlbrV3An0Cx56U9J7kEECJy1UKcIU+lpSOLLTRqu9XfWugaLU8YND20TpYFNO1CFRqu1aUaQXfigQpJ6XlvicmnhACzQ/L1RsM2h29REDzcThJi1kDjEQpw1TCnJqEpznmzUYWn7EPgbHD7jDISUVEU85wAFndoKdZ9AIUkRaBFiIV8xVr1VzjApowVMTq3lTqem0/s1SXXEXGyRyOLFIFK3up0DTCUWSoTBA48XdUoPbVVc0XpZduIhxSCvdsRXPbQvVcKn098W1vUc9BLLwO1GEFCX9HNz+HDe3BbShXcdHux2wbSLa3sTs6PlHrX1s8tbGckDDqVAh9FsdxdIvK9iY7DnWm9v0fNO+81WmJx/w0u8dcf63Z/zG3/y3+M+PfpVf40/Yo+TXeINXOOaIBTnnWHJqYr7HA97gPs+Y8lv8NI846vr9ZJ6oKoJ3HEN1MoQnUmpFz5TrIeRahO0BLfYqpjbFj0dTj6AjWVpdXmCkh1ab/s48uIiAwCIXF2n0ax3OCdJEepEm4ULVizZ4HmapvZ4SGtgHy9tE6VgHNG8h9NxJ+wJBJuqlTYQ2jbA7SqdxPq/WTHx7VGiF8pyzJnfYqadrpJZIHCkVGQ279NQaAZ8jS3AISzI+ZEJJovM6CwOFQZaRymYXKvMdFwLWA1rh28pqVJQxHJ/a9Wz/BuTSES816a6AJkgqcOa9MVCPbbgPjU97VGi+0ur31H1viAy0SYwffeBPXw9ovoIuzucwnax6Y8HCcWv7nlyxDs7VS+uPl16jnaf2SdntgO2jeGtwO0BbzYVtyrX1gLapZQrWw8abLXf1vas+Nww/V7fNtZbs3Tn3f3cCZBx//SF/+8HncZ+r+a8mv8KL5pQJNXdY4BAK/30NV3LOyHUq0blBljHZXDrmuhQgVjTHUwvRZb8q4WINF4OSJv3a+nqG8yFhkJ9uMpCzIZj5XGwYSBujmvOXtksIK+/Ib3sgwwavwPlQKFFvpDHhwtR8mvaFqkRO5iAqGigu6WS3bzWRfXAswrxRf2G7RLA7MTZRwHcRvmeTXmFDpJOybnLf92mCMkWEO7SYrGWHioiWipiSlHMScmougEsSDI45ExIazm2OLWIoDXIWI5dCcuLnLizFJ9Q15EyWYC68Kka4iYRqZ43n/EFctMo9K62CTY4WCT70QBU4hYGyEx7DTajsPWCpLHZvl/reRHmQdbPqeQ33au16gMzSHsCGx8h7Z91NKYSxLD2gDXNqz0m+vYkNgfLTKRjAx+Op9bY+iKVjj/p/Q1AKADT20oYFgDHgMXp9UwFhvLzw+zVyuiR/vOTojZjkzHD+csrlYUozdfz4aI+nuePRpNWv7ldQGqh1ebKMMJUQX2jOLF0IzngQq3x4F0nnjUnpvbQEwjQgDfV0lQNfLLJKs6BZ9ZqULKubEQcQbNRzUFkZR1I0Gg75xuTViwfvWWmIKg5NShtfMEgccSmkhSM5bTBL6z0Rq6TipmGjGORWcwxTBYJ6H6rIAe00gUS9NLejRNtO4DH2bVAexOp9BTWX6FJdhk6FOqgxeUMsvWdWYrpbaEHCJSkNERUpdRFTgObMqgi5EOJL8bQM1TIzS92v8WXvrcaXvVdtStcVe8ygitxZKnDZqLflHBSXPY1mQLCWsva5xcFwZiM98KQCtdOKs4RqpeuPZ/elAS5cFP3y2kF/59BC+FkWPvRcLRLAGk9tfEHdxK7/zqcDaB+3DQEynGbD3RWAqA8VQx/jZnCDqwFtDGzBNu1b/Q13ekL2puFzl5b8eMry/YRqIlzc1UpctW+60WhtnkGL17J33ZQf8NUwHxbq5J7+Z6IhHqPVymGRVsNFNGkeey/A6fIiL0SyojVf93/HpWPnTEEoO6mQC6tkyqXmvsQ6vXBgJa3osoioVOK0WTrsxCAZJIsGs3AkF5b0tCY+L5XQuyiVoDnsIohE82ubwp01ayDJdYpV5kUgRZU4bNaHm/VkICs01Rxbs6uTnFziOk6anTZK3Yh1XzUuJczp7a53cVSLRG9EDuQ8xpwa5RJWeuyk0ZwZ9AOMO6qNVUCLar0ZSeO0T9aHmvhUgDTqpbkEsvdrmsMct/A8tcp7YM4fB980Lpde4STPkFO/Ao1VqocnJEtRk7132jeaD1vShvu71Qp2l2oIf/ud4VYQSiWmnBEkjjHlfX9uDK6rOB6D2thTWNfTWrWraAnDb31anhrcrsNAgaT3yG4g1b32fbrv9BSOq7y1sW2pcK5VQcPyVnN7UpTIeUG8zMnmomFcDeW+dgFUexqWOO8dafJaLzj1xuhmNXZelHgAKn2o6cFpKNUsTr2kuNBwS0JCPhqBWdtfaGaQXYhLVXeIbOvHmzXEl96rqmx/x3dOgYR+s8WqRKoDYgGXqZcWAM0sG6TW8LXrILBOvYVhv+pWG3t0mktzRnCJKtm6xJNtU82ladJ89XCFCid4T80XC3D4wreXxg4kYCfYWqASTfpXEdQKYFElXXLfFMo3E+u94Krf56ZwHXUmNPqD9x6lP69aDwSRBdnT7zmJiMqGNveySosadzgdVC19S5jd1RB1J8Zl+36bpe/r9Ty15iDrABJQD3wYvsLGjNNKqBqoIr444bzn5pIEUtOfJ4Nlbrnqb+KxxYPHTWDYf39YiPhkwW1MVN1mYX2vAqvxe9f1gW5aRoOevc7/XhiTN/6NMbA1g/fGx2K0XedL5CQnO84R11K4TE/uylGWGko2hYYGLgMmGh42OSsVSh180a9al3dh4HX5zY/9eRp7L8D5MLMrIPhcG5Hy1+J69ZiLVVIsDtJzR7y0SK1yzFI26h00DYhvlQkhSBwjlcXtGmWo++qilKOQwzmiSiW7JbREGelXMFx8JvYX1fhmHeaq6nERjDawx7FOhkpiXBZ37Vqh4tkBeUbXsC0NOvnJT0ZnIXCm08xd5qCWrvgSF1rBJQo3GV1+cua7PNoewMySngztj404PR5x6TX/ne+4GBybsHnOH+c2hToR6lyAnH3opX0SQ3OY9RJEvoGcOKD24LgGF9M3m2MdLjGI72WNar8SglZW8TcY8SA4uGQdvgrfOuUDhuM3DEWNAr9Ljc/59YTwK8LPbcntcZVu6N2Ev1cB8dPLr11dCV2v8t4EnIJtKhSMv7vNuxruj03b7kaPY5CLWf+e9d+IkeISuSj5f9l712Dbsqs87FtjrbX32ffce7vV3VJL3QgJIQmLt0CFeT+EbSjAFFWYUEVRReXxx4Syy0nsP/mT4gc/CEmqkgqBCpRJQgrbQOEigLEw2DGkoiggQLIA662SGkmt1u37OnefvR5j5ccYY84x55prn30et7tFetw6d++9HnPONdea3xrvQUcN1lSh6RucosFm1EwGW2BYMcZr0LqKhOYBksu3Kj9M0WmWetH/NFsVWyf1SxsZQyu6OL+AqgEh1XTlVB3BujZEHU69lapA9cmA1Z2d+C3tBglOZoZUO49ZNaibwNMENDVoF73Qg6VN250qAETYPbFBc79Bve1BtWb5aCiE1CROuOvUUZmOj0E3lQPhSeoj3NiAj9cYr68xHK+Ccy1YjRwTgzsR9Tc7SS+0vq1xnWYNVe5IKjKJWNm6DK8mDkbbFEdAslKkpHNpAMoxnlLUAYjvX0AU8Zq00c4FkFZpasT5djgi7J5YSQQA9N5WQJW78WlJunybPJaiGwUA9Ay+cST9dQOmUV42mCZwTPcrTrYebibWDCUSkcCtfIZj/H3TQiyAvjTSEnmHBnTvO36ZuzvbxeOylk9PlzEWLFkrTa/mwdJQwZ9jgLR0nTmo7tvvx+TbhhuD+F/R8yeozXGRJ1Q7Rn+zwTGLyNO2BL4jeh9uoqjo3TPIODS9rGoAoB7/0i6C4naNqJMxUdbO4wpazm2S4hpq9fS3eH23A+0mNNsO1bYHbTvRe40jfK6zoKSeNEd9x6Abcv3c1miGEf2jAhBcAXyjQfeKFcZNhWo4Em7w7qDpohk0TNEip8VXeJPmkxsev4nhNTqGAVJ3YNNiPGoCl2KuJz7jHBOwboU7szTXAEL2FKNGQdlEe3aPzkRSaUospirdkLYHxW8DSXWVAVHgpkYDKi1o0r2awn2ZDBz1UT59RLkbgrwcauD+LQqGHPG3s3upt6FBsKQSyxjCy0uB0gxE7QmriMxY35V0Q82WUe1YkgvoszT12dofOPpD6rPA7hALfKdENxe/N2W92HnosOPP5tYuE1FQaueiwOavR9o5O++aiZf2/RA92SFjyF8S/vwoCnO/Az3YornbgJgxdi1I2XLqG7RrAjcTxnWFo/uMbmMcgw05LXjhIwaMGwpJ+vp4TsiPpTGZGCQo3hsQ5JwYv2dZOWg3SIzn6RC9zfteOKi6Dg8pDRzTGo0DQCt52xMLB7nW8KQWGNsqgMHuJoUF12zbkHapOWW0DzZY3ZNIg2Y34At/5S/x+b/zmZB15NpnGONjx+G6WTmd5E7oNdHQh7TSbOFRA6POAu9BykUCqthWzljBLerh5Emz8n8GcDlnFV4gAKbr0hET0N0QMN09KoC0fZIxHLNk/9iMoEc6NJsR17EFAWgx4D7WIABr9LgHwjF2OMEaN7DF07iHLVZYY8BrcRsfxBN4PW7h07iOj+AxPI27GEE40fRGT0KKfm7R4n13nhYAPWmweabFI+8nXPukxOS2D8RB2ic7IF+3wMrfdSzp11sKHOSoernevf+pZ3GEJvFrxtVRvvDPazS4qAOup8F9zoEtiqDGXcnTsd8gIGeWXTvgPvd9L81zCeTy30uOuJkl9rQH3ZNXLD3YgTct6tM1mhOxRg2bOqTEWW+aAEqmqzArp+hpnLyhljLy3ZuyV7kD8spcxDi+JN1QxzEY2cfyTSzKYHdsEC291zogDz4NYLUAikUunZphTdjdIIwb4PQxyWVWnwBHd4D6gVpvwcoKMXBXUu7UD3YJyHMr88vG2bhrJye2MwMNQ8u0TeJIajusK6uaUiNY6lyiW/2txhsV+aVAM4OPKFyfgdrUyHUSM7pjKYLcH0vI1e7JAcNjPV7zqmfxOtzGz+IX0WLEBh1ejQ8DeA4SabIFnJNvtO737rfpFc2r2n9P5ORskiDHPLIG8DT+4NG34tee/kr8s695Kz5851Ecv3eD4080aO80WN+VqJJmh1Blyrg7CeGaovTAIiZjYAmv0hfpcKORFEdHMkFN2X3gvNxaia4SLM9D+zm0JUfj5TRD9ivn1vzxS1zaEmDRwv68XWCuj7P2vdGiB3db0MRqQq+AaxvQyQ5N3YCPahFNVwRUVQgmNncJsyAlYDRENh9ABCQgtRx6JW8iIkwJB2PbgDGNwbQ2AKCuhSsjAlvVJMuk646l3SAYMU5A1WJ1MmAYxPt9OAJWJ4yuEqX76i6DW1FwE0ed37ipgDsKLKMCla3LOgJ2IFu73nJnQ7Lh1ZC0Ora9ofSWN2qBJBJReR3BDARMTYVxpWL0SlxDQJDapgaia4TjdzcJp08IN9a/YsD6DbfxNnwSP4J34nvxJ3gMfwxgBwExiwfW6jQ4AnADV+3bOaeP4xvxUXwjfgPfjh/AOx55C379G78En/7wa9A+1+D4kzJHqxMALC4nq9uSCWR9G+JQva3FeDIiFm0hoN5J8gAAmhFFi1vPFf1XRcu+Vg/fxWP5RkVObcl1I9epLfmr5QDmraklgDwvpaA6J8/VNgB24F5BrW1VsVoHUCBTlAMS6mO9JICj5Hy3CEgXMlE0swMxDtCHVA7uXPv0x+eUJ5W00Bu/vyrPRb0d0N7ugUdb8AhsngPG4wrre4z1XTlnbEXcWW1F9F7fUudcK73WUhR7Ksi1eiaEMu6KpOwdRkjKISAxXJirBzEk2gDQyAmKFj4Sa3S/EZHV98dN5MbMSMAruQ4Rt8WhtzsWQNu9bocveOIZ/CP8Lr4df47X4g90/jyY5WTGkYcJaGoKRgPgLr4Lv4Qn8V24gzXe8YYGt24+hv6JGuvnGuy66Koyrgj1DuIMPhDa+zrSHaNaE8aW0D7gEFvbnDJQq7jehHpn+0J5Hg4tA9tl9Wr7z4+cWh5jmYuKh86Hby/ftnRs3p9/nZe4Ocr2GQ3ZJ8AYAauuAwjA1Y3y9xWsLgCrqTyAFhDFSiNziixls/XcSsdieu+G+XFhqBEosWqy2MECWTuaOyuku/GX3nDQ57X3egyrWup7dlJEmDR7L4g1DAjYbEcRc8YI5Amg5f1DgUS5zkH1ZqYjq3sRk6dKgKq/JqmueU0YHNAZx8utGAOGjbwoJO231tLsAJpU52lGHFLjjtY3qFicefubQPcIY/dUj9c88SzegmcV0H4PCFW/HiZgHUL+xbsBcBdfjffhabwVT+AE9x87Rte22LYTaFtjfRtYjWK8IAa6Y9J4ZH35EGkKKXVJgkSkdMeEpodwtriSqy4tthIdGq1wVQYD38bSZS6B1z5Ay/3VjDx3kYNUDnz5Qt7HkVl7ua6uNOeWVJIF3FADPYOGEVIwMuqngpg6K8wi4GP+P4CJUY5TMzIv8KparnZugGjclwezpfJ0HlCoAih7WpnFz4k1XnUrMVurrYBqc68PfmRTS9FZmKL40nSjABWUi2od99qQuhUyeF0jWAeDni+6MPTmq7amoPfpbjaiG2uB/po8S6TRHKE4Sy3XOa4lmwcrUzWRRiVs1JXGxM1JuDVLYdQ9wuhvMrAecIQe34b347V4v17BMV56tAVwE3+Kv4ZncBM7NKiIgZ5AfSWuQppwgxvhQtdZiisAIbMIIAA/Gec7IljiLwBq+UK9OKAtc2tXaQlNaV9GknLhYcLZeocSB5a3s89XLRdlS+Pj7FgjExtzI4Y7cxrUMXFEyDRhYiPGGNPngGuxHmYObnsqLwlw2SUpMOZiK7L9CadIy4+C5jMD5OGm3SBA3A9ALW907iegHoOIXa3cdY2Qp4+A4eZauDYFsaAH3NRB0T/VwLhW44Ep+1sEDswslaYb60MEAQV9nQXZBz0ZxK8NJEH/w0YAeFpLNMBwLNvrne5fA+N19TlsIc67tayuj+AJxFQYeUjfi0lbSCqsR/A7+B78DL4J78Or8czwGIa7LZpnW8mx1xOaE8mHx2Q6NpmzqRGgazTe2AofA3rvLTCfga4O4ud5RM99up59XNtF4ko/V6jESfntWQ6vRY7OvucvDn9s/t1on3WWY7wj4ERH5ZY8x5YHG5OzRJ6X9omYTdZfAdBCYZcGhX0KmA7Y6tNBA+tJlP8jC8BBuTTL09YqgBo+63be1DGQ26bAcXtWiDjoxdQQYBlsrXgvr+KcNTsO/mbjRo/XQsy9MlTDmoIhnhjorwOm9uVGwJNY0hgBAA2EahQuB1vCZx65jnfjtfhF/BB+GD8PAZEN5tmPX0jqISBLAL4cv4qvwW/jLfhDvFZK9N1eA1tCvZX03sQScsck6ZLau3JqnvtNboRGwbiXhYTtiRh6Tjg/y6vecxwlgJuHT0mrOcd2lY64h1JJTKwxBxejEve2j8Mq/S5xdozy/B1ipcpTJNn5+tLy9UAtyPgQsNJwnATYglvHiJD5dAmgfJ9AFFUtBMb2OVE4AJq/bAMzz71VVZIm2j7NohssvAHHCcHrYq2iYT9h2Ojc6LSPLaEanW+Zxnb6ORjXFerdFPzjwtjryMGZ06xxZmgR/MyqAZhaBCtzCPvqYzvUA901hHArAMANDoVThrbGnVs38OHHevwWvhRfhu/AV+CPAXwCwDUsGwoeBp1ArK2TXChehU/hi/Bz+Bb8Fr4YH8OjuL29LllGTqSqVdMBzX0KdRIaS+1tj7++NOz+WcidpJdSzo2jioQYS4aCfRzXWYsgX6jLwGZg9nAsof7J3xculV77Pn+1pHJ4QiXOK99nfS3Rkkhq3/PrCasacx+hUuuqW7PTGSnwhFxlDpDyTyARS5MMCmZQsCwLSeByyv3AMm/4bea/lls5MxwndoUNG+23qYFtD9S1VJJSjq0aJ9Sng0QCmGXRmm8psfgG9xVdINUknBV1rHGdyvVphlZuCBVPIUQnWVijKK2nVRo6xoRYvZxkAQ/QsLQ1o2GxiIZXUS/6s9WDeB7XQK1ZbbdrgB4AmFrcun4Dv7d6E45xiifxNvwA/lDB7RmI68bDEEntGZTaF/J8P44t3oDfwZfgw3gV3oXX4d14Gp/Co9jdWgMnDVa3a9T3SKydO4ljbbaaZYQRwr+akA1XLZ8dQvp2ecnoTLHoSocjCisF8xjOfbqdQ+kwoFqOLgAu74Sbuz1EOizbr5+TvI0ljigHNNuXGwlKHJsp+vN2bR/c/kOBjRE4zsmPEzP/L+mKMkBCADXKrJtBLGXWKIBsDB60kmBkYMbJGaBZJAFTqCAFIOauz4KfwZJv3/qvuALGERVqKaXGClg1iSitEoxnxrmtxLKmOd8YwpVRJ17tQQS3S1AOgnYIJe8kpjKGP00NQuZfrsQSSwRgJ7qzkCLIZUGpG0YfgsXd3FRAfSphTt0N3XYCrGvh7oZrhH64jjs3Nvhnr/lqvAmfwgfwSnwr3oi/i98A8AHXWAvh3uyZKYmo+bNuAaUVgPt6zimAFYBXQPRmr8QdvA7/Cl+G38Zb8F48hY/jUWzRYrddg28dYfWcVIRvtsKZcQ3N0ovgR2jZYiQVO4IlFIwQB0sKYgDQGNddCwhqRAFwNS4d+/RKRi+0Tm0ZFM+X7TdeW8qled1V6Xo9edG7pEtz75hi/wZipWuasu8GuCXxFsAwanOZ+FnQpx2SJTYEljsnWhmKcm15doXk2CY64xroWiV2nsD2trasDtZnx1EUNaBbkXBoUICz6R6Ey4qpoOP1yYfcByvoAvKAHblTsZJGwAtFlRkh3tW419pS53MUmSaTQE84WO0wUUhHNNUS3dAfx3EwEHRO4lgslkFAdU1MGvhOGHfAcHod73vitfjA8VP4U3oKO7R4A57FN+IDeAx/oZ1+tnAXfeyyVSSbsv0E4DqAG/gU3oCP4gl8DE+gR40WI96N1+IEa7wTX4CPDk+AdzXw3BrtZxpMNSQ11gk0HAqSweWBfGISfzNLoSScGhTMJNJA8vUhZJABi/GEG0kOGh6xOOgSsC0/0POqSbluLd9mE/NCA9v5We65CBrBZ3841dLLwYPZPtEcmIvM3l1/Ka04kD6EOdcmAZlh7KZb80Hma4rgYuARPP/7jv2aAAAgAElEQVQL4OYBAsLFBX2TBaR7HZv5pg0cr7vRPm2biaU+f5dNgY2P5AXCHoCDh00MhLb+A7e2Ux3buomARjrGWvRq41p9bS3e1YDN4hBbEgupAdtg93PCRBUqnkA1xySbEB8q6TgGhVMvMzA1UjRmGIRzYy3+3DJjVA6w2cZxUAf0a1Gk80oW/bBS/d3EwKDi826D7njEx248iZ959OvxSpzgHfhiHOM78WY8i6/Dh/FRPIGvxQdxE1s0+EtAK1gBT+mEbnVSWwy4gXfijbiFa/gMbuBZ3MCncRMnaPEsbuATeBQDCM/hGPf5GN2za9CuRnObpEYsA6tbkhZ+5Vw3qjG6alilMbDoGesHCDGvlWWNUU5tWDv9WQ8pgqxU76azVny6eIPO9Ewuxy/YfPHOge3hpyM6y7UjBaN9IVP7E0YeMi/+eNtm30s6wEMADZgDmbVleSQ4/J/o1poUSAK35LmmJF+8W7G2L9fNlTKZem7NzvEFUDI9G7e15ELTfng3hGkhn712J2XVAucGxIK6zKiqOoqjK4rTxBxfzCzjDnnfWF4BxjFUeouqHYPWCmx1zIwhCCf6tXonAGeZS5qtAqj6qFnV+olU30bCuY1rAbZBLakh/VNjLw8vlqsyfQRobeAm8a52a+u7hH5b4+Obx/FM/Rg+0xzjOk7xLrwev4CvxRvxLN6Nz8eb8Gl8BtdxG8d4PZ7TSlYD3oen8Ci22KHFu/A63FaDg/mY3cMaPWqc7GQ7bxtJbrkjcaS9RVjdk/tR3xdOs72n161gRp0kGZgaEa8BBS6fwXdkjC1J9Ie9t+0Z0cQAluxUHr9qX+qh+QKdEBe1vfXnNS7z80v7X2hH3EMo6rwiNzbnulJjgRfzbCrPEuXz+bgImOe+aUvkw7mEAigbt+ZFUKta7iOtQ5myCSDXX3KcvjlVz+ET9y1aRMcxtZgO7JhTBpkbTN0gJHQM7aRjCxlE7GHvEIFtmpI+qEHK5Tnygfyiz7MfCJzZCNXNma5NdWlyLIXsGtEqSmg6Cdo2rq3p9ammyL3VvSxe48LMhcFK741HysXdZ0w1MLC4hbDmHW06+as6wnQkAEID0A/HGG6M+PirHgcArNc9VhjwaYgbiEAUY4cGNeT6Xol7+HM8iQ36UKjHyvXdHo5D0RcwBMQGqWQFAtbPaQGYu5FDDTVHd0jEeUsy2mvAix3f6H01oKvBSS44uVnyomhPNCqkqVB1Evx+btnMVyCfPRQzkDt8wb4Y3FpKS2LjVadiyjnX/HdpnA1iIWLgUItnGvngxjU5sdMccVd1Clwhm4bFkHK635I4UjUTTRODArMkaDTLah52FbJZcCiGK0NX7m0cdIwQHduqkuMADdC3cXIS04pOMrDyCtKmGRE6BhG7MLH4kpZAdh0LqbtH4HDluGrHwjWYpL3WMSjw1bspZNsw8ZJr1SO5RUmaS5VrsZKCIYkmC4YCGgEegFqtgtUAELFkfm1Efzfp7d08AMZrcKm7BWB2XIFOCLtjxnYz4s76BkAMWjGadkJNHVba6V/gSfRdg+FBC5w0wGYA3W7B7RQBzMrsabbeYQ2s7ss8hJoXDSQofQDWt1WkZqBVzk0ADlh3CIkuxzWBa+HMSEPQgpGzBjABqx3AFQcjwRSeSaA/ntUo8FQGmH2i55xrW9IbHUoPl0s7f73THBwtZMoy5ZXayjlSdp/58caZXoX11ygVsROdYFNHgMkrLQWurYrcGlVAN84BMM/3H0RWp2MzCykQRdRkmE7MtU8LnB+HmLG1a0KufCmAa6IsAucoTpkpFxn60OsOFlEg6tb6eBzxBIzAsKnRdCPI7mMji8/CpaRLaavZaRZW9RupOs1Nt1F9G2M+Fkj8ooEAsVj9xg2BmaIvlopkVqWq7qFJL6WNYUOhDWgBJ+mPMK0AGhoMG6C9T1Kz9Eg98B8d0RGAdo3tjqQO6bYGH01Scexeg+7VQPtcI+YwA6wWWguWUd8jrG8hhIa1WpxnasUIQD1joihSrly2X25JCk6TiqF6LFhiXtuTeE8t55+JmlwDNUOqiZHN0Xi+iIIKSBZF/n1O9mDvF0EvWkz5fFT2WYu0T8k/d8JNDQb59ZXayUEsn5cSgC2J30sGgRLNwZPBWhbNh0cZh2Dc15T+NjJA87TgYxY5NhVFTc9W1/CVtmeAlhgBOFpMAQWrWnKxAeChEqBZuXPMoFBRwROnQtXpIrPZYQRLplSwcgBnc+QycgiYMUZNSkgdA0eRwwoxs2vxOwuLruNgHTX3A3NZGFSnZn509Y5D2UEMOjYGXDW9EMlAGvcomWVFzCWGFNsZ5bjqlEDHkMwXNdA8iIBenxCmDaNSERIVMDWM+kSOWf9lK3Ul7quO7CSOYXUicarUC4fWaqQW9UBz2xlu2ERqBG6z6SHWbb0P7U7uv4nsJq5bdt5qmEBqkDHDjC2hkLxUVK9LgLZfpwak4uay6FkCtEMMBd7q90KSLPCyBTSOq8yx5kBVY1l/mIugS9yZbfehVrkuzemCZuP2biej9qZt9j2wcqmsDcxyIANSsMvF1WDt1GvKwI29G4cHMJ8FBIig562l4ZKjmEnuNzGBQwJ/xwUFtxB11lVQNLcKyW3mwNLGltxyy7JRgUYbG6ToS1uFzKyVAkoInFfrqFRoIk0tPoU2OewzDo1i7QFrS9OC9xuIdZYRq4Opcy8MuwegvcPobxDqUVJmS9JKKWbMW6BphckmppDNYlqJm8W4Rgicpx6gXtFUtRb1Z9yUaOUxySIsnGHVy3cJwldOUxNdtlZzlCEJHt0tNVcWGoGj+6z546Iv4Uq5tOFI7gNprrqJZD6DxdncQHTYC2xLmWsyTk2OoPDJ+m+5rSVOZp+x4GEB2iH6tX0k5y67fdi2HMyWONZ8e2ls+TwcwqF5a6kfmwPs1tzhHZcGlAEtDLfCYmhVOD/l2gL344HNAM2LobatFMK16wTozBmXKnmYJwZ1BKaMWwtuIW4c2w58bS3ANrC4iTCLfsiLqcGHDmkq8h0kbtRdV0jgODDIAt2B4BLS9DEucZqA+mSMi1GvnQaO2XO162bHGFZSoLjm2E9QttdiQQy4P4neykQyyd8mANsM8gQdPwP0jyKU1bOsH/VWdGNe8DAO0kolVjtI/ycy3mEj6bWpj9e6UrALVZ3MXaNncEXgilAzB66qOeEAWFwhADkT0AxqbFlXQS/ZbWxOBdjae2NQA5ghBwyfJNI+lxZf5NQMwEpGgwhuS6JZmR5u3YK8zUj7XDsieXBa0qsZN1Q6B5hzZsh+nzVP3jjgQWfa80KBjqsDkhIhSuaEyzoGA5ISp+Z/55W2Q3C6E1tHl/0DkAK4QFTQW+bdPArBKDccMCfJKclxZSHDbufmoYGUaBsHMBoQD+KjZgaDaUK9lWdrWqk5wKa40XqSgwAer5uQIz+facnLpu4kI2Naq26tj2OnHYtYtAW6m8YxViFu0Ti0ARx+DxrErpyE5OCvgKoRx93Vfbll9gmICNtYfCiJD1t7XwCh1W3tScwI0t4FNgZQyu0MG+GQLInl6p7MQdXJ+aR+ueu7Xi8WgYoGdRK+B9DEwW2lHjhUyvK6xabj0PfqgeKKOjL3m0pL/k3ApsL6jkoaVmnSHruOw9jqkyF36bDFdjan5l06/OfV0sMSPVNgmmfDXRJBS+fnouBch5VuYyABfv87J9t/lm7Nn0FuTLbfxprFuDYZpwakwAYIUHmwAhBSCuX6tZKxYXRcm8+TZsHsedSC/faiqN8e3O/i/QvJHscxFmkhksLIRGkqcschhrTmZnG0S+4GWH3LEM9p+q4x9smo0AwjuKkiyG6Fq6JGX/4k1jxS/6pmi5DCux0ghZAZqHhCO0DcQDTXWiwkreJkL5ED7DQRXMfsHzQIkMi0qZc9QxNSiqgo+jIBrlB02vKTDeoW0gt3OO2cEUNBozlFeCytL6sTIZwWY30PIWJibKP/H6sY7cmnQrcKZLUul3ar7daqT3NgxnXkCGnUFaTuPpmsk3NZKeV+avmin7/HSov1PBEFD4NT29feWS4cpXnxC7kEaIe0dQinVgqFEtYi556lRQM3s86mnDOhiZ6aplBPhuf0a35bNwqoGfAZCJoclFtGZ5et4FQKv8r9x7wRIT++G5IIBK5rEMcgde5ScTToz3bKnRJFg0FWj4DbRhexFuY1jmuIin6AQL1kKJG8bPF6qwlAz6gBTJUTSy3sijkklaxPJoybKuiJyDxeXOA8gYKezTPrIb24CxGy21xzDMVq1LrIg4hqliWk2UGstUPcJvpB2deZuEvKTaqRIhRIUWunPbq1izJhlrFVTXwhNDuZy2bHgRsj93hVgyj+rdZAvZ1CDjpyfmyAcHjNjiVMyrhZ5Q8WlEuHLc79lk+b4dK+z9XcajYvuV7NwCPIcpiL30scnBG5Y0pz5rmvyn3OKeXWSrfYxMYMwM9KQ8RTBDA71nNrXgz1NHH0ITPRM+/LAC2PRjAn3cn1YamLTjvgaIXEeAAkABOaZxanXBcIj7oGmghugWrRhQFIMuKG5JkWYmXUs8SP1rFvsXSS3ikLjI9jbO4p0KwoWkdHgLsJtHLhYfayagTQfMUrWG0DQvS6BwKI1B0w6vusGoB2YIwrsVhSr2ChmTEGbXsAgji4uSWRDrVyfJa/rOlimcVkjrXfcaWxr5XpAGV+SN1uQr1TBUSaxP0lXx4hPCzUnY3xuGC1GKuvH/WMSl9CewLay2LR2dxZ3kZOLxVAWzIYLKUi2pexI1fKL4EDZ99z4MvJ7z/EOJCP2Uc8GKnIWZFwamYsyEHGWzm7cX6M5+SSEKhsnCoOWmESc/MIOrVSpMEsg4czKFhfhVRJvKpA3SThVRWBvXhbU2oJZZbwqZD8JOXcmEjHysIVmRKfnEjac0jgaOFWRMrB2Z3QNEZTJUBHiIHw5tAb8qetlftRjsWsfeJ8K244Qwu1rlIiFlospIVhNTs1UIT0URDdmC7riuWYahB/MAseX1kkw1rSAtXGBRLEMGBGAC3I3OwEfAYtNEMjQFv5LVZYBUuz8SiIGacGVtFSRUgaAfQTfKHipKqZ6k1pZGDSZ+pUAN4ZCsLThEP81UqGghefUzuP2Femua/cUpul7V6Jn3NfOXmg2jdv+dyVuLMy0C27m2RRBRWJW0fbRrDwwOV1a/l2YJ59w6iQfJJcDYPApeUipQFXDnQAQkJKr28Lbh/6UHcUraI5WczqsBKjwYoSQwYGATReNY7JpTDtFDg3c/NAUHpHvRuDN9FwIXo3xIwe+uhEvZKyRvZI7ShsBomerR5EHAucDaI4CQYa3R5eGiNiCnEDGfciIK2vybU48PbXKFonG6Ddyjw022i0MF2i+fNRxyK6mrg5QgLSjdusNVBfjSaAc89Yi1hZI7q8cKtjNPaXoC+VGHrXhLhcV4PWSjtOkBhgIjTR+TbceRzqiFsCs8uESV2OLgdoczokflO4tf0GktL1l0AvF1n9trwNr0+z357U2rd3TJn4mRsKPOVgVaKGkOjbPGVWUOS+Yf6zrlPHXG8lZZ67geT6PHXMlfoFFULFKevXxNOjJoAjnQrAWcA7dWIltZoHUKumRSDYggqi0aALTzk40hAqq3UgB8u0T7UswEr9tWhNgOqZWNtEA9AJgj6NawGJejeBUAGtcDpQjmxwWWHBygE5n7mm48AdgTkcTyxAXO8EiGqX3sT0hham1JwKxzWsxCkWBFT9BOrVAVZmHVOj/niVpDWnjmOguf7XWPFpQhB/gxVTOS15puKLpN6JGAzEa2UC6glSAKeXeNi6ZynDkT6Bh8c5lrizw8OkDuXSXljH2yVurSyCCpXBI+fmzuL6luYpHZ3QEpjZS8UDmnczqd1RcYHLMJQz8uDkyQOHgZYp6m27AZr5sS2kCg9JJUucmHFgQWTS4ireSdcXiTFDwapxzrbahj06QdXpRNDglc/RgDBNqLY9praOVlALpQqaBYoA7PRbNDIGdTAOzIaOo7G5JBN9EQAuRCOEvAMEVu95sO2j4PjLiJxbvZ1QrQEaK+WQZDDVIL5dkhZ7EqV7mGNnHDCXChVd/YuGxuigayAmfmssWUiaKgIYEDhChlgoJ+UyJ6owrKWPahCDCOQ26Lwh1BewdgLZ3Jq46Ri5YCBheUEETlTfaU3ZT2uZU9mnQytzaocs2Kugy4ugc8rby/34PFfkjQWHjvGQ8Vp/Jn6mYObnO+UavT6tDMhyWEFs9OJlvs3IuVQEYPNA1jjxzkRdU7RDuQHVWxVrH5ScdH123bUTmVfL80g8aSiVbhgHsfxOLNl0/bmmt2HhDslbXQeWlVTH42PpPVG8S6EUE0XjIjQLKXUjhlUtnBQogFa1Y2BDoNNB7l4jXB9X0DEgRAjQwBgUHEV/Jgr2idQVpI0uIrQDRgWYsVWx3B4nHVurzsAgq3Ql419t3fjdMp5IubBJficWUEasqKXPX7sVcLMA/4qnUP3J7jtlLirUMzCJ4WNSzhMDA1o3okacl3jvEOJ1C0/D2VyUd7jNF1V+ZJnOm/niELoIoC1xgt5fzZOPx8ippN86dD5yOuu4BXeJhMwp2DhB74cIAZphjIHfngObDWdPfyXAs3PGMYqSjsLDbIDmlP5e/xNcOkzc9HVGc1E4D6qH49r8e4ZI9GsG5p0DLu2HSbgzVj81GhWsNdYzJshk5dgYVtmduiHq3Kw/F0DTnPQyLkLIzDvVkSsLMaing/Q7QMKhujg3QU+mHJKBWN1P0U1CH1PjpmgUEbbq9JhenVohx4nfF2s/cr7p1NoHaRt1L+0ACHnjaIgOuFU3oeIpuGiYiNqejOKaYSDdcRAxw5z2Mob6ZAjLRyIWJrR3e0ku4ABNIlUgaaN6fYbmgeQWr7hM+8Oi4lHx76J0aDjTZTnBfCGfBexL/eXjpezzrHGWjrPvuZ9aTv4aTOdmcg1DrqkH0Md719RxcXsw8aKmNxYAc4CjKnJoqzr+9se6IsqeTCeVbLPqT90QXTqMvG6O3Rj9b99WPtadgpmvd2CkYk7Vj8H5lkbV6bWNiKFO9IycJGLCSKcvJA2PooFFz2aLt1VDQtBNMepeXT68KGaLfuRZ2iLjkAzYVncH0E4U7wG4VOdmAFY5/V7FUxBNA4cHhMiGeifAV28FlLiV7xZA3py4UKdtVObTIL5j1KsxQ9ts1EgQQse2g14bguOzgXa91SzDOtd1zyLCj5AShk0109qEPHhmFZ49CXvJXgGXpZeSTm0eXSAUzfLyf37dJQ5VX6thvwf1EodX2kfZcV6c9AYCfwSFa5CxTMnetL026tQGdx9M1MrFz6SjLFTK3DoCsBQspZa6KHOgLVZ/dyRWSNefWT5tmwdJA82MWwv51+y2NJBjJg7WUGKOei0XsiUFXjgC2CR9EiMRQU0jICLoIMWUvZHaOBBG4sfGDUn5PRNfBwNVEcvq7SBAZ22wgKOBRfDx6jgE0LNFIVhx3xC6xMF5NQASK0elnvr1dhLgGpweLnsMpVZCFBt9rYBwjCn+ORUro0EFYPUvA8SqSfpSND8zWzbELIBlaknjOn12DmYBvKYSf8GBS6B2CODs48D27bO2r1r8vGpd2lWRiX/A8hg5+1zab5RyaftdasxfAChy4E0dgYAo6sm8Ls3CpEqhUmEQ1TKHZn/hcpzzLbm/5JIdAOZVqnwm27DNxMcU2BJOLWeiBwRgC4WRtc9gCPTXqOJl4nTLHDiKAIIDR/XnyIHzDG4RfbwWn2wSHBMl0ukAGiYRw7bu/tiwtoMA14TokW+H6RIbjtUy6y2KehwNHLgnz8UZZ1epeAxWrs1ZLJnE2GIcGfWaxsrea2r1NMBtToYwrkZjbcF63KnE11Y7ThT+xCwuMQ7QoOBVFGJqgHZTcK8pyHdnZdDIRaQSB7Ikbr1UHG8vQ4daQIE0wiAePScqHFcis4Kd5R/o+zcaUSyHVhcegVKAugFXRUgC+HwaojwY3gBG+zBxc6ZTA+Ki9aFRXvw066ivKZqADrnMHBrgHkrssWP6OU6Lcnek8akMiiKuM3oEZ1zl2IJ7x86yHlIyb6ILk/Pp3qm4iBgorDWUa+BYMR4I4zUHYXZWy3rLmDRDVNWzTi8Hg4LFh1pUoWXKpVHdME6G4D8WO1ROawCsUHUA6A4x+4WCYPIeUeAdNpI40mJagQjeFu9KnYjUQ0uoJ4SUS4CAengm1I+PegmN4jWBtuKoHZ6XQSfRsqfU0LhTeR7EmjxchFMrcWI5t7HErR3uB3c4XYU4nIq582wh+0TQwW2fEFeMbzMXAXPy7ebzY+c50ShxMzEawr58W95PGG9eVMU4DU/mOwYIYCUFWaY5x1aizAiQiJ65z5p368jTEvlwqbx9V2YvBLjzBNr28+MHE2E4/k1RN4RxFG5tYNSnOq/dENw7zLudV41YSc24MnCyL3drCQHx5si7rmUROw44Dx8zoKl64WgA4eiqEZJafDuo060CVM8hFlLAJur2mp2mQjIOq49OrdRxFNNJgbuN/YfIBANNM2h0UQ9YaRRDvWO0D2Rc1STbQ9gZyf56yxE4CXHu7X6MCFxus+3kukifHdNPRm+Z5Dle0MQfyk2VeMFSWxcFskMC2ktczsMWR+2a3AM7A5nADiBROsw4W79/nxg5pyVfwbmfGkO4NMJeNWopVCo8OVUKWhOraOhEzopQfHaykKbUQBBFtAS0DNA8sE2T9Glt+WkJbWQiaF07LmgKwe8AXMYPite0E+saHxGCYiwD+pn/WiN52wgijla7EbSO2y3jhy0+iWdUUG1jKUDRGdniRrh1lgkEAKibwE0VHHnBCiY1UE/qAtHImHkl81z1jKml8CnXAAy1YoqmSTJXDVb9Y7N1BoHdEN1VOgYfNWjvD+L0uh0C6FUqUovbiozPjgkisgP/5lSfF1fmLjcgSdQBhX25bjaAnaoymv2ptM8jKh4qQpXbvJqiK5cBs5KPWQrIZ6dY8r5qtmIOseCWwM7oKuYlo8otYi9+eg/9EsAtVpNCBJMSt1YwBACOK/H6s7x2ARBBEYgB7qtG3E9MDDWRNC+I7NMRWXOOMyKeYoxo5dIUcVwXvGpFz6NiaAAquw6KolsVXETqsD0p9AzEugLHxgFDRFNUoEEBeDeKNc+Wi9NkMKXl/IKuy6IctoMEuG85FGTBoIA2iLV1qoB2J/sJQDUxsGk0JpNDWJSdyysxQjQDRKw+HcK1MZGArLp2jGsnMvqXDwmIsWbhCEb5GjH5pnfxUIOLGA/sHkPSWalPoAc0E2sbn5zxcnUClsTN0vdD6VDr56GAejhFsLdZZ31+DpmjJUArjdFzcX5brpf08aWlvqwVx2EkaYfG2PKECGy22HLluwc20615Lsg4M18nNOOSlih34wh6Ngtmz8XMzI8sjM/GbMDsaxO4cSTi3boOuixJWkha72AEH+kxGndolaiIWYLdF5x8TUSdCKFCfKVVqwDhnMztw7uGkMV6qlWUWHytSF0TQmUrPShwnINxQ1Nw5g0WQ3MVGRFAxzKGwFIsEeTejuo+MWhmXRbLoWX7MK7OakRQz+G5qNTia1ZKBgXXC+IRTFVMtdRP4HUF2o4KlAQaRsedOc5sFF8/3qzEkmxkYzefQA1dC3NqLYnhYh+gXUb/dVlAOw/lC+kQsXg/HQbwedvzOMw5eYukUQ5o9mnfm0Lb5XGkLh1zv7kElAvJG5MCw/63uWZ4a6YBiLeKBrDMxmtWTs7a9/tLlFs/SzQOku4bEO5tzObdu3CYct6uY2IR/yYW/VvHwq2NgxgCOhEnAeHCqBsi96AeNhNBAK+hYDmdFDhMNxeMCnqtie5sBGinzqMayyjXrodz3E88gXZj4OiabgzKddNPMQnA0DBFJTyQPGb1yZBEK1Qj0J4MAdAAESW93q7eiS7PMgZLiJMc32wVpGrIOHcjmq2OrfOOtIhwQCTX69xEuJV5pD6KtADEAGDcGyDi/MjJMTJofeptAc9F0RyMpsK+EvD58/ZbPPeLv+dJEplzNvn2q6ASt8aYB7cHZUuhDb/NKU72jtVluEiuz/H12SgpuS++HwdKwBxMTPz0cZ2c3XcTMVXBHvVpSt5CusQRun6DTs3v8+JmTj7PmncWzo0cCWdZmFvnqxZTFNVRlAU0HbikQp9WksUW6ihbK/dWMST5pO/auCxNHz6RU7aPmfXaX7d3YVA9nHjfDzFg3txHfPZf09EBwMZxfqwin3FOiCIgDRPQRPFQgtej/s68/s1vDkAUNys4C6SCMSIgWzqm4GaxVUmB9No4Xq/FdYbrbJvAiWGQhJRWV4JCuJvNAQX3GUsX3gA4p/h5Xq7r7OOX9Wnncb61hetB4iywKPXXhDHN50PfJjAHv9RYkAKatQeUwS0DmmS8+fcGaTUpv30+RxF0vfhprXIUPyd2U6THeGDwgezmumHky+IZcIxjBLglUdQBRgI0fru3hJoo6rk1v22J46soiqMafM9UBaV47m4i4KzuFh3AKwdsp8I1VOOIuq5jQkkdkwRwV/rpxpJxmElesG0HbAQsbaGHDBQNidvCA0tepuKf3QvvlOuv2yyvJCl4YLGeI0CYwr0MDsBUBfEQgOSBYwaojvqvcKyI4aY7q3sOJQNJ6zeEawEiyNQUQ6EqeTZjTCnH6wVi2JlyaVUXn4NK031M2YvLi/42V8mqvZiyflz4PJv293cooOVA4EGCUAaMfXR2vzJtS/GhS6LfUttLgOu361tyxqWZKMvJcZFCmtfQZrjlPkQKmIODd++wzBs8xQweHrC8kcDaHN1x9ufJ3DxOu7SiOzB3tl0iX33KO/EODGxP428LveotONFzgkOMeHC/qZuSuFAaJbQHuxFVry4fauk0IKvGKca7Op8608VxTahVwW46Le/q4g0ntB0kcqGCiK5ZGBZg4h8iaOgj2Ww1rKitksfIrK7GwZkoG6zJtYq6/YTmJOq8vJSFJBoAACAASURBVJhZq9c/7SZpayfHiVgZgZnUMZm2XfhtHNVs/OYkPHLiMjNuGpm7qgr6SrlAJ+rry61ieaFwKUxqAoe/syl31H0pOtb6RX8+2h8ylQXjJf5qQJlLO8twUOYMy9QccIxvRzPQguchUmE4HP8AF+Q+uowYzmeN3SLOuTPvuJvVATUOKlitTIzKDQK5n1rI+pFxbfk1AFGczP3wLKDdAGJw4pyzggJQJ1k4p16C1TfANMUoBB+4X9exbzV8VJ3m9B81EWVNgfMhAzZG0LtJMkbjIBF0dzJ3HAAjgERNIcaUhgiU1E+g7RiW6eqegLpZV0n9ysLfLr3/xAKQzXYUENyqnm43xQAV4zwZwe2CnHsGzKnXcVjNbghcmYFcAHRzU7TiNwMLaI36x4gcnN7/qVYujjB3vjVx63Ar6MVB7GzQPDSY3ZPnyi4GZOejoPHU/4Ncgsix+XjQsg5szk3O57/MpflzSlQySiACT5+JtCWdFhC/DywAZ+4d3netxI351EP+s27mgOPFz8DlTUgydOTn2HY7x7fhiTlmH/H6s1JGEhNbCxS4tY4lxMcoMM0cx2Hb3firbS8B8wpMVecU3d6Awoxm26XXajGoFQJAmNHCOD7AiX+AWFXXdRJvKgHlY9qnTRMBIb7Vbze/Om+R1YSMgHF3g5xn1ktzfXHJEUzZHxIAhA4MRPUaXG3VioFp7dQeygVXHQfdajXGl1w1TilyGNDsV95fnA5vt+QzdhG6KLDt81ljzKPLGCj6sPnIZmuzd9ty8dC3J22WqYHU8kzHtZ9rG+f7feynF8ns0xa9B4o8eB2IwJYXM/YgF4CQZosp6df68sVXjHzcp08cadEGQGpAAApB+SQFW/IwK6Nx0HOUmxwB7hDcFNDo/bfwKna6Rb0lMaSKwZNer91+IrGmWok+KIem+kteNzEsy7gYFVsTlxIDNj03ZLtwri60HaLorW4zUtVJRVs7rh+i4cE8hxLXE3sZOQAmAnqtpWpT61wwQgaUJitso6Im+77Mx87mTX3h6m0vIv521CgQdSjedsI5rwiW3Zg6m7NhGTmmK+B2SiB2uN7uPEYCo6vnzkrXYFxTBDAKfZ8NbEuA5s/h7DMnC5RnzK3PeeJKa7fOxqxk4JM5rS6SZbz14mUOcD4SwW8H5uIhkHqPm3jnQStpx4GeilnBudU77zKHdEKhL3PY9YH7dqy39tq+BkDdhGwf1MnTEHRwZofpdK2sKDrw6lwaR+cXYOKf7YCq8iJoE8dRG1fi58mSWBq4jSwB9DVFvVWFII6GhJyrJgLgtgNvVmJtrDnErPKqAW07VAyMRzEVVAJE7NxbFFgDeOVZXpwFuGKxIvu0T9XpgPEoXo9l7Yhp2yNIBteYSV7iNA7hxSLgDNDFwOMwysHgcO7vKri0JboK4PNt5KkDSuTFUU+luc/b0of8Qn5zpSNy3R9EHPT+Z7ly3zz27Q09cOS86jo1KBh58bRUMi8XfYE0wsAHspueyvbZ58zfa5xbSt2xiUOxcaF51t086eVki8l0Zk0Ey1xd2nEquvo51IUpsZICbNU4oT4dgi9bMh4z1DSEaUVBb2R6JeqGoKsDVE/ngux9vdLkBbIbwrzxqgnpkmgsGD2mKfqHuWB9MRQIyNHIQfzz3BiTKPKrcYpjZwTR0YumBnJcO/2q6tKmTQusYvJM/9KlbRfnvBPfOOp7NA8XQCKncz4O7SrHFLmo+Pt845hHF1wF5YBm4mOuX1uiQ+bTxRIGyq7f3Do8p5ZzayXdUzAcYC7G5dEIwFw0zRQ3Pt4vyeKxaua+armYXNL/Gbdn321fUGtSGmoFzDm5wBVqm+MAsmwUgwG1goVmgkUHsF1beIwZNFE6NlAExxWJy4LnxnQOvOhWMTDVVXQbUfD20Qs2bxVDwn0N3AzYKsTQosT7iMN8ieuG9uNAlvyzpDoyT8aFVRo/G8ZnOi+nX/RAGTKamBhurkRVJW2dDtG4A0SA7jTBgn88xPrplc5XTwZohxshzuNwewhdhjM77zjmxy+nBypxbirGABDwuew82FNLySch03fl+chKSn8je+hW6qR6WvCfS7ifCUn6IrOYAmo1HIIYWaTwAA/F8Cr/uZesMpRfTP47kIZeNSQA1w2RS/U+bYC4RIxjEoaFcQjbaDdKHdJuAp2mwEzjIH/W9jSlCnHjYgjB8gcotzOOUTyrHBfkPidCTFgJBJGURtYaAHC2LE7dI7rIfVVd5BhtW56BZKoFfDBNQV9on2GegajvtOtz980smlXHkQMdRyA3pnTibkM7fXa6QXSkdp+i9XOJMzqUqymTdw3JP6+GrrKt8/cdAWuc7bHPuX7NnqSFND16pvzZfZlcXznQje5v6X5x+lnixoCo8LZjPLjZ926IVlAgVch7yygQP7MHOLSfi6WO4/KAFRTLbl+xyns4gNLPcQS2u1QMtXEBEcC8aJqLp+YK4gANQAyWt/nJuTv3STtReCd1EcILpQrin4lt1U7Ay8Q3jGPk2kzPZtEV6vZgeqvECZg5KPmZ1FdOxUrr03RnMqa5kcaDFHWDAJzOn/nshT//0tLygYErtZCzPqZ3QkOp4/Ik10G7IbqvQDgzy7SS3CO7RgU2E2Cx7PVeprMsmRcHr4fHNZaV8ofRYSIow+ZyfzYPD2z+ekvpWZf6McrD0Pb5xbkFl4c1WSGWgKMFTi50n4l7M0k6A7aSxTTozEzxDqf7cW9ms9B5Nwa7mi7u98cE/YsTgRKLqBcD/cKwugi5scHqjg76smlUpUEuQaO36hoX46IZAscJBEspEzvBZIxxri4RZvDJqipMbS0L3/zkCi4x1RjHX3UMHKkV1eqYItV9mUGm3vby3ZIK+DZDFMaEalQXC1ZuLhGpIfOl+sUQUK8RGWahDMdMk6RD8s9EXQvnF9rmKNoHyzRS8JzScZx7dZ8FVpfjxM4DaKV+Drmc815yaUzRGTcVLy/D2eZit30viam+n7kT8LwNIycqlkDLihuXHHPzQPYSNRQNAyZ2apbXmWUxT/kdLo2ixS5clnuQF/zQFs8BUncPMybYMXl6cA9+tq/EaXqx1JPXJ5p4a4BoY7SoBXXupb4TA4K6MCSOvcaNTROqPvMvM48bn2DRxq3Xaj5jZlwww4T9TaVbaZxk4MLTOTVRM78HibUZ8eXiUzMRM2Bitit2Y24bdp2JH6B/Vv09JArAFlxZeFaj4Hz6NQ9gS98Po4vo9bxS3eiQfi8OuvPrysFF3+ToALUynl15y0RS76BbArTSHOWJA/bROQ0cBmzDKH99nyjMy+dwBLKlLLh5kHwohOLCddTHS47LgMzvy33eHIdBaj0L5xsHZH9+m3/j+7e+7fPjMg4sB1c/joGdmD7MAX2I15hELeTXZMBmoGycnLdmOp0TebF2kOOrUbgwL95NmRtJEG8NqPz71bgqG1un47HPHPiMzNbCkvUk5qET8CbNhkK7IYIzi1OzhIUNQR8JQLKwDFyuKAaEYHjXdWlUy1QCMG8QuBi3dhEDAWNu3Tz0POCyOsPY/6FHx3EKk1ziwlKdWxkQGfNojiWx2Jyp4v6ZaDyMkUszWvrtRdccVHIDQWm7D5K348hxUj6bru/L1+r0mT/sGC9+OFE15GkDUlHUyIubC+JXQiaChu+Ocq6tZJ21/oIzLgDUCh4MOo2cjRWEoa6PIVpA4rcF6PcOTsRDnE+iJIwo6Op8pIN7lIzrC0DJDB6yNbZz82nXYmSuLU0EXGLE5Z1HbJA606qPH3YDsG5A3RifA+OKzUDBqU6VbL+OuVR1Axdxq7i8IeAQQCuByMU5r8Op5N7hR6CLKIAKzc5jdPBzOnfgzQFuKgBaev2+AEtsZ2k+ClymgZkHMNvm93muzaIQ8voGQBS9vAiW7wei3syO8wCYOwGbvs0ngjTy8aaFrCPRTcQ82LPsHnkySuOCfKB8nmLcLHi2oEt6ulzHZtu9awqzgMO6lTvHDG5axEgFdQNxc0HbTubBg705ArsIBEmcGJ+1oGfLdE8zbs9CcA1UNUKCsjlPANZfU4PgJ8eNJRHQgPYdJcAjwKxO2hMDpxOYWDIV79wcmcvNNAG7fvbMhWQITvdaevLmm86gy4VUnae/vJ+r4LQuCoppkDsFI8JSu8svCQ9ec5HVxE4OR3gurczJmYPtVOyXoM62OTc2a0b7yUHPKrt7XUfmczRvi9MFta/qu7l9+JRG45A67ObWWSB1uSi5iXgR1H77fUDUY3n9VEl35vV0vg07P+cOfd1Sr8frIgcaMoNYERQTJ9X9Q9oRR9OQ+NLG1aUvmlmcah4by5yIflgJl5dYaxWQkhfYxMGJeGYksu8VBRESym2CObi20G6MVsxdF69Ri+FQ30ejgH852LUZt5Znd9H9e9ixi4mjLxxdpk9jp88jupa41z0iXRhjaR7nHNt+vVve59LxSyJogcOd9IH0XFkyxDoCWGm7b4fhHEmzEKRc3DQy/7ZEdMm4NiPyOqW4uGbXY+FBFjCvFIp12Bvfk20v6WpyTmspJZJxb6X6Cnas1+PlALk9lXnbdSCrE6rjoU4LMut3APLbZaoI5QDHbJGPAwhNUgkK4EQUtJoMwcG1bqLv3ABgGGIoVwAxFhFxN4DrJtZ18DpX05ONfbD2eq4y+JgB0e2DOH355fPsAI6PVtES7tUQ+2I/3SxcAeWAcBXtniVu7aMc0AqL/kLtASmwWB8rzF9p+8R8f6y/vmVAE1At1PWMr+IwJtbY0SS3WnJKBlr74kENQPIiLgZmPqWPd2zNLGrB/YEoWlG90y6AJAmljc3r5AIgDpG7IFeQRAPZk9J8RjmHZrNl55ZqlDJH5X0JLP2xGnI0KwvoIx/ceeRBYtAaGZbN1kS3kBJJ65wOFYgdF08VMAwSRzpSnDfLhRDyyLn7Y9mAuylWucochwEA2176bawxDucF8i+eXRc5eEsokM/XaTefRy82+3vpXXGyF9weULuKUKWlhXyVdB5ua18bh9P5spgQytc8ZJ/AfH7mgLafljg1fy8dAE8sKWQ8aOWcmFEObsbd5W4Ume8YgPnvUtiVHWf6NnMFAWIOt7xEX16SzxeDCdZT3WXjCu1HUYZXcw4qEV1JnrHgBOwBSxdhCOkCEHK/mUuF5d+3GqE8gI9W8Vgggn+YvyGI8uT0hgHY3DyQWgbIRF5OXzDUTVJUJje82G1oEMTDWbtLlu66kf5GpFyate9BjCCc6KkCoLlkZAr/dL4xux+8orTOql2HOYI3U7icBTKrmSfO9jdnfF/yvXopkOfW7LrOAqp9IqivX+DBxbd9Vj9ed2ZtWys5cJe4Nd+y3b+pcPwZ9T895RbHvk/1caXsHmcpzfseaNv0mESJ7ERXIHJjYTErx5anNvL7wnm6kCkCC4A0ztTp3wIX4MburWuhVoAZIAqcF+16WXw+EsJ0QDYGA9VdP+cc81jXXRdTCDkOLfapx5mj78DA0MlmSwV+qoev3Jw1pscDMLHUSO17pxflNDbWXWMA3Zy8uiGcayoD47zTOS/G/GaxwMl9yoE2C3U7JztmJ5e4jH3cyAtF5+XaDgWzOc25NV00B1kiff8l/V7KcfGiQWN/gH0cS+I/kO4zgOoLOq6S6Gm/vRFhGGPdRm+JLM3rxBHQvB4MkOP9eQNrjOnk3sYZ0JUME92Y1lMAIog4TjKAiy08dn2X9GqZoj0AnrVlh2lcpl+IvGrADeYLWTkPpjFwd6hcFEZIwxO5IV/mL7++wA0B2Vh10w7zexpEzszw4P34vKhsHKXXFXrxfRzlHpsqwayWS07b2VzK/Li53Eez54LRnF+fdIh+7MXiyC4qhp4H3Ja4tbPO58J3D2Qe0ORz2XgwFr7v81HLle/ZPR/GVGzzD33JxcL/BuQBPjSsyvaX3DHyNzAzYoXawtzyVN5uBoeSLs5b/zL/JgCJZ7psmIMcddn1lMRtE0tNvMpFW46irIEg+j6ea1yXAa8zAtC2T/v0CnMggk3fA6w6v9wQ4jORBNcaTgEqzF0K5CUxPXGZAeK1mMXXcWfGxSYKfmddlX5ZRNzEpzHjzC0Ez+tuEV9LOIzsOM+pPdzUReej83Nc6bnnA8X9Vl8LMi9tL3Fy8fjUpcO4tBHLbSIcG+sn5GPzoq3bn7tFlIwCOaD588y9o3SOPbSlzB95sLzvx4ujeYiSjyn1AfP+e5iOKYqlJraZG0TmwR9EwNziaePJA/uzY8Liy9w/rN1cxErE4Nyy6kv/ef2RM34ECqFXmQ9cHpTuOU8DTW9p3PXRFUV1gZG7HeJYFZgCh+pEw1xspm5I2gvnn3bzOfWfXu83OsAOkSfunto1uDk3uMb56cXWjxm3UeKALtreZShya6kIWgplMuDJC9ecPaYSkO4LtJ+7mjCgVtIkwmHm+1vgrpbIV2myKlUGeJ6W3EfsXN9X7URDLxYCqWuHgVnn+srdScyamtOSYSABgIXrNtFZxxl0aE7f5hos9Kvg5i2rdq21M8A4L3oxe5K4WHAOeJnfXNBZOU4qBzuLo3RGEz9Gcs1LIRQte5fNWSIiOt2hHhXODZzyOCCxbJsTLmXXEK6tcA+8VT1ReVwJm/VigRu5z8sCUt7mWeTNRuXzy35rpdCmeDzcr/y4fVxhmkHEC5d5/7YnN2TEwroJuJUcXLFwbYmuLXPa9eC2ZF1t9DgTZT2wJCJStgAA0Z95UPMiSRi0v7DxTJCLBowpguiU/fZZWFUpPnMILVAQv+y3D4AHUpHPjvNco4GGiZmOG/Ppuz1Xl7ikALN0TqhreRJ8f+yu2cDHJyIIxaAdJ183cxHfc2J22TM3HMg9LDlxj+5+md4xTJ4DS5Y+zDSDy4luLyZdFaBZW4fOQylsyo9F38QHgNsyoOWLf+kF0iy4mejbfWbF9pzSfktoHoo1u54l0SEZ3oJjr9/nQ7CW2iuFYZkxwZfu88f5c4G4fZ3pAcfsOdIFkuiiwrFR7xnGWipcA2Q6OZpzhJlomujgSrq9vP2FFESl3wmQ5mUJx3FZfwVgZoEOlZen+L1u5ucucbreZSc5J7tvPuPLwAD30QDh3XScPvalpBC7BJUW80XpKgA+AtpyL6V9c0CLHNpVcMSmA+3hObb4OKXXzdMwA7TS+GegaIvcA1dFIqaWHH3zGFN/jl+gHqg8SPm3vXcnACKXl+8fxxQcqZJFmceWltxGzOhgoVw8OX/rFIgid1RIqQQgBOo7cEt8t4xrs2B/YL9PHRD3FYL9wzmZyDsLELfz7Xq9ftJbpf28VK5fD4JeXWAvBO82EwZF8/tWsDiDGSGziZ1eFj8dUn7O0VWP/RBgiyLoIc64e0Eg9Al47uy8dR201lFozUTQyF3l6b1rLF3nYWFbHNqXVqnMaZlImnNl9r0UY2ptJMOgmU/SXiq5leQZQ6iKLiC59TVfnIATwxyn4q83qWeJzOnXLsOJdvlvB+S5yJiIXT5kqKE5sIWxOy6q7yMwBu98bwBACojhOpzYaWK+54hL47NjG0rn0chX7/K+iqHPAsfpycTO/Dlr6vyOfy4CGmE+7qvhtM5PdlPTG5ADxLIj7UUArURepFziCL1OjcO48vxvSyFZJeAvAmGuk/NZQEq6tXzbpA/3Esflv3sLJFFqRbNFM0sD7dxCeHLnjCmgmSWyZJCwc0s08XxBllxXEhDhuSjoXVCcYt9bIhOq3DUZedcbbxxwFsZEz2Zkc+Cv3frMdZe2Lbm+jKOz83NxPbeUHyLGesu8PlfZFVxmIb2U6CquwxbtWVyb55JMpMtpH2dmtA/QSqJnPi7vXuOjG2Sf1AL1nNCS4275ulMXk+VjF9OY5ymMvMWqbSPIldIg2aI3nc0+QAuX5+I/vT+c0VKh5l2f6utsux1rlktboN4w4EVZzyWVOBWv/A5A44wglkbIiiUDEngeYmYLnv6+LT8On8PM98FuHHoe7brUhzCcU+qH4jxbhg/jNP19MbVBric0C7k9GzNn70xnidIx8ZrtGT1Dp7bw9nlJ0lVymX4BXzX3uh9wD+fQ8nHtv5XzpJTGbbVIgZjcpwetUp8lAI95R8hqNVTNnAOzB9MAzSjP5+YByXQpnvyCKZGB4cgJOMTFnwGdzzJSsqLavuSSjZvMLHo+siG3tpasfyXyIl1gro2TQQQ2v9hN3+fHWoq8yEHLF5Hx20uirY3Dftv98iFwRj6lEbvz7b73fXxpTnP9rd8uw8rjo1MH9DNAbU/Oq5ccPQwAuiryC8iDxCF0NS4zy4VgSoDGhe+lMXtOLwcJ15dfcPmbdsjfxojxpb4QTHIx2pfP7JHrrYw8l5Ir/q0tA4bcjcJT4N7ceZkODKd91BWVis0YeT2e/fbWwJKF1zL45gVrvA7P6zOpkvF45bvX7y0ZYHx//mWxxCF552tLjmB+iyW/xG4XvqZqDOt/XFwdXPiGYOEPg7qM9fOlBCL5Rb44lBoMSuFLS2OLwHKRdOgP3vAE3vOzP4TusWuggfHmH/9XePI3/z0A4N//l9+GT3/3m0GnI77y778DN997B+NRg/f+t9+Ge295HLQb8eX/4N/ixp/fQg5Mf/w/vR3P//VXY6oqfN4vfwBf9BPvAgA8/7Yn8d6f+ibwqsbTv/pBvOm/+SMAwDPf/0Z87D/6UlTjhM0zJ/jyv/dvQL4saEkvYovFL5h88XhDA7vzAkOdLbySsaIUwYDsfA+SSy4h/viSC4OdHwChsEZMj5e7NVipPgMfryMc3DFA6tPlx+iB0Ls++LH7uZs4ZtrwHNXMm0jvQSbquYa1vajP5V4H3ZsV3S5izM7L21p6kccXRLlk5EHi5+cSnZcDOrRN4DC9GjC3hB5S7GRf2JO0eRa3RrsBX/ajv4zrH/gsTt70JP7v3/5P8ORv/iRuff3rcOsbPx/f/A3/GPff8iq8++f/Nr71634RH/jP34b1p07wlT/6u3j+bU/ij/7x38S3fu0/RdSzyTy+9p+8H2/90d8Dr1r863f9IF79Gx/GI+95Du/+n78dX/v9v4lrH72L3//Xfwev+p2P4/r7b+E9/9234Dve9Aug3Yg//rm/hU9+3xfi6V/+APpHVqgfDLj/5sdx/OE7qE8ZwyNrVKcdas0eMVxvJSNqnwFUrmvJASnn0EpGiX3REL4v354HgqU+xox78SJt7jQcxpRxY77dnU+pkwG0Hea5rWQ9c7rfuFMf+J64zRQcwfN50v5TMMpLMnpuKx2qP0a25c9xKWX9kv7YjTNrNT/uAjq1BYQu6l7y359rlIthwItzLfuB7eiZ+wDuY9yscevrX4/H/+CjIBA+8/Y34snfeD8wATf/7Dl0j28wHFe4+2VP4PU/9z4AwCv+8NPoHjvCcExoTgBvQHji//wEAIB2PZq7HUAVdk9eA6oKxx++BaDGq3/zI/jM25/GzT97DjQwPvm9b8BTv/pBPHjqGDf+4hYA4Lc++iN47F2fRnunw90vfRzf9vW/gttvfQLv+cmvw7d+86/h5Atu4g9//u345r/xz8UFIg92N8pFGR+qNA6pPq5VXWHuPlJy/PVtAXNOcbeb64nyeg25nsj7h+2GMmh6XZQ/N4xxTLlNIzt+18+3+ZTn8CIeQH2Wxl2PFdAqANbsZWCinj2Lk+ujRPkzWwansyheQ/mcXLK5Ap0aLXzft+0qKZfJH0b756O5JXQfx5a/+YTmYqjPVzenCoT3/MwP4M5XPIUv/Qe/AQDoHr+Gax+9o+es0N7ZoXvlNbzy33wcH/p7b8Xq1il2Tx5hOG4x3NygOTkpjHXEx3/oS1DvRjzyJ5/C3S95HO3tXdjX3t7iwetuohp6vOW/eife/w/fhvf9xDfg8f/rL3HzvZ8FALR3O3zjd/0fmMYRf/YT34CP/+Cb8PqffQ8+71deiT/5778J977oFfiaH34HmgdOvwbVA04QQPF6NmAOBLmBwRx9c6tqbpRABpSu/wBWBl45KJa4nonTxJthTLqfkQLPxMGRNIBDb8kHnLEmKMcJ6Dt4tx0G6znWgQeo+AyxnWNxtWakmXbI9VLxHP8MLoFUGWzKFvMlouwXzcDsULXMJa2fJc7MW83OA2hniXj7+n9YgHZxOl923BTY7Lyyfi1P+xR/v/VH/imGG2v83p//Q3zH634Szb0OvGrDMeNRg+Ye4wt+5o9RPxjwsR/5Ytz4i88CVYX1p++hZMj41Hd9AT70Y1+Ob/juXwMAtHdH8DqCAB81aO/2ePD5N/GB/+yr8Pav/t8wHq3xrn/yXfjwj3453vDT7wH1jGkcQSAcf/gOTl9zDKoavPmn/hT/4kM/jNf/wp/j2oeeBzAPx2JoIQ4g5Rw8cORgE6bH/VYLmweC2L5rN+EQCyJZn+qUUktdfIZpSsHG95GeO7hllot10PZ6ty0X8xhyf3PdlMr1TsQjrAXIVjWAWutEjGB4UPNAFZ/LsyNgPB0OQvKst0hT0VvarZQ7O3Q9XYCNKp3CC98v2+7DOOeydNj1pTdgzP5KdIj+LScFq+ubuGkCprYGqho33/sp3PmqJwEAw40Vxk2D1a0tAODz/9f34Sv+/u/i6JMnePW/+AgqnsDthGf/xlOYSB6mj/2Hb8GHfuyt+Ibv/FW0z8vCOvrkCXav3GDcSN+3v+pVuPne57B71QbtnR2qcUJz0uPJd3wMp6+5BoBd7l3G7a96Fa7/2WeBifH+/+Ir8Pm/9H48831vwMlfezxcgi9GE0EoFocOx01DMABwv4vGAC287Pf7tlnTMPl+wr9piJ9TWpBaxjCE84FeAaFHXIB9tj3+tr+4beuOMWA51b9O//z3wX3fAaG9rX4/0T5OwApWjFPdr8kjjzfgzZF836x1Vjo3xl7/hmTMU3Y98pc/1/I3gRXQhoU/TzUIaxA2IBxB4pRTUT+2dxhdwFCQN25v9iUkvwrgyTnApbG8EHSWwWC5PujZNE9FVGojv8Gf/P4vx0d+7Jtw4999WARcWwAADhNJREFUCne+6ml80Y//HqqB8Zpffz8+8p9+Lf7of/k+nHzR43jLj/8+MAHjZoV3//x3YrjWYnhkja/5wV+X0d/c4A9+5+/g+9b/A4bjBn/089+BJ/7tJ/D//Or3AgCe+rUP4g0//V68+af+EL//u/8Brn/wNk5ffQ1P/suPAVOPo0+e4P/9378b1z56B8998+fhr//gbwEAdq++hnf+6neDV4SKJzz1zz+ET3375+HZb3kaX/89v47X/NoH8c5f+lv4lm/6FTT304e+FOwft6Vckt8ui65GzC+XtopEPVC6ByWy43MJgVBWC9jzsO8TOFs3VWrPA7Ufm/l87ZK9wIAGBH7kOCnLJ2KvgVRKedxxlNtcTdFLrO8KBEIDwjGANYR37cE40fGP4bglYCtJM9Xfxt9dlDH7x47x25/9r8PvJ3/z3+Frvuen9wwzv8AlMDovlZT0/kIepk4tp0OuQ2768g334DXXYaXiaFnnZjfS+uhfcR3b1z6GzcdvY/38DhbXOVGL7Rsfx/ozD9A+rw961eDOlz2J9s4O1z52NzZaEfpHV2if74AK6B89Svqk3Yj6wQ4AoXtig+7RNa5/6DnAiu6ixckXXMd4rcGNv7glRXQB/MsP/sd4+9t+CcP1GptP3ANQYzhuQX0vlbgB9DdXqLdTFDUDLb3IliSG0jPo9/nz82cobzc/x7gPI1s6FfapakoJASLlLgn7nuX0Odivs0ojVCoQGrweeOo1kpFjewrwBL5/BwOeweRAzZ6paXa9RsvP9+EJGBoFtTUI10F4JIAx457jaA8RY1M1zENy6bgs17Z0bP5A7+MSHxYdfh058EQaC99r91kCu5SLy9tsn9+iff6T+ivuq7jHtfc/hySgfQIeec+nZ8diYrTPn4Zj2ucfIL3eqDtdPXeC1XMnSBfhDscf2WXH6vhu30d7Ox7bnHjwIrR3H6AMNPukgBKdBRwTogHMc0tek1/qO3JVHBZ7vnxyDsyP6izAAvapJ87Kt2dkAJYDQfhtaY3qBqgk6gNAwQ1p1HaWLe9LfZ2HouVVxG8PZsm4Z7Q0/1cOaksD2HczSyBROn7pzfpi0FWJ1Z5yIPMc20X0bSkJt2DtLIlD+1tIF3hePWz5zfwdb/wfEZXZHkRK33Oac0DL0RFG+zmnuM8D61mchRcR7diSNbDDnJZ8w8q0LIb67cvc+16QqRtg0kIoIQQrvrQ8Rync25JYDZhfZnnf2RSzymwV3BoAHcxIcBhYzu/FC+B8awCw9BB68XQJLEog92Lo0/L+l8acgsTF9GvA+QHNj8U/sDYev9B7yOLPHwovUiE7x2+LgMCqv1kWsfx44u94/FmLfR/nA5Q5rrMptbKOGVDOr/9wF4V9DqKx7337Ix32nB8CAFQ1GFYV6L7Xx+10LLkV9xAAPvuFVqb0HsnzI6Knvwf7ucAm+1xq/aHRWZxNLk4u6UVeDHFzic6nKzwM2PIH6WIcWuRkTJxpIaw9sO+We1CaA9Qyux97jS0dco+WlvshR8Vrq5FyR/Y9158t9d+Eke/LeZdyaPk45npPuwdLQH9Yvjob+7K4eR7i6QS07SVV0YMtuN9CLKM2HjEaRLXJWiF9H3hdLjY5rgtv2CmTB7l9a+kFArV9omOJ4zlE9Hyxge0sQJuDgH/reGXs8g06D8j5EKc87bZxVQYA+xb5/Hv8lYtW5YUc/Yz201yEjCFaS/2UQmOWA/XTOgz76RARvNT+8j15KXFp9ozRrbvA/RMwtmB19TC9Vv58ElowcqtnSWVxtlEgHpfq8LxVU3jjss+mGb6WwgH8M/ACxn7mYqansx66Q9n+F5rOD2xGF1OunvWGXrKOESLndp5+yhzIMnG2f79Pnhch55Xt56L3krJ8eUQ54O27V8u6xf0i9RzUco4vd/otcYTlPvK1sqxHW6IUFDrw/VsQHdapin3loj5iDnmA3GesPE/7YSRyWHOrqee+JuUW/X7CoyCstc9jxCiJFvKy7hBrcCjv/cF/9DcXB8PX0oIdJ1/4BPYdv59y5W2uszhLuftSJhv70nvk/GJktSdEbVqYp/I51ex7etwy1zthQoVK+7PrK/VdHs/Z46zclnxMnuyht/aWnpPynEnbtLi/1Kcfz/w60vCjEtk5cf7OanPewiHb97Uj/VXut+jOJonL2jvWq6B911veF18Sds8Ij6BqVpA6r3pYz8A4uOcS7nygwjR9riLJy/QyvUwv04xeTL+Il+lleplepiunl0HtZXqZXqa/UnTFYVKXpctYNV8Mi+hSn4eHUl0NHWZ9yi1JgLca5RkZDlNQpyE1h44HqLAK45AxmEK6NC/WnstlD+9LVdJZUvYr95ifH5P3nbpjlLJYRFoKhSpmBXH9np394mLuGyXlf40NCE+4PjoAEwbculRUwH7yaZQ8WX8rpM9LvAc1roO/+lswrQj1nR3owQ7Y7iTEqxslh94sJ9xfqcy3L4Zl9CzXk31UupHndSvI29l3jLXrgaRswJDFB5ScMPeD2eEkrix5qvPVHmvgEqClIz/MMbZ2x/rFljrwllNGz8kDVQnESscdTuXY3yXafz9a/bOXlhW2fiGo/PKPoVhG6T3ob6wwHLc4AoCJQcxgZhA6gEnTkEs8stCsRN6LTS81l42L0KFcml8oFwGzpbaWjolE7gEQShfOIT5m+2PyzkOsi13O5eIDvuxBl7eVfo/A5Z2K02iLh0MevHJ3juXIi/0+ekt0nhfL/qiPF5oaCMjuinsJR9g+uQEIoGGNdcdAxyAiMJFwbABQkeavi62+TFdG3oN9nw/bvjQ156GLeXMLq05ncA3pg391IOYp9/MykSjflzvzxiSEUaQuOW7vuwf77tH5Q648lTi30vc5uJT80pY5tfOAWZinioDJ2hvAxVjVnC770s37kLHU2IBngBb7YXTgI0J/vQKvjkA8SbmHu1sQ1sqxASACdrsAbC+D2kOhQzzYcypxXGfdnkM9uoViALGQh2D5PdelnVdXdhj5nHNADI8piWd5DrOys2h6TGlbKhZaWE5ZheApTw3kx+T3zHVmJXEzP245+0YaBH9RMT+NVmGXMFP0aWXVx+HOtb79pXxnwFF4AYkjrbxYRw3RWiLCMe5+XovtE8DmFtBfq7D57Brr547Q3t6iqQjctqCtAuM4gPr+ZVB7OHRRsaYklpaOwRnH5LT0po2as7j4bMGXHtKLBC/n50ealxNMoyCi7md+3Jzy80r7S4CZGw78cSXxtzyGQ3VlJWPBfLxlPeZhtHSvVY9YETC14VhJygicBWKXSTHkIwY8Z3ZImzQxdk80aE8Yu1cQhiMC14AVtWmeB7ghEDOwZWC1fohKhf9fkheBcq7nLMpTHS+9b/alRl6iUltpPvyYojqO+eJZTX0GBf93HvJjEcPA2WmdzzIUGIifh9PztMyhxRGUdWn+ePssW5nT3GhXB2iQfRMDIaVQv2cuUlrmwpZpXxLJQwLTAcL2MQITcPcL9XsNDBtC/9ga47UWw/EaIAJv1pKenOhlTu1qyd/4y7qYXJWol5JP7JcGDc11N2enfdlH+xIollKel/RH57P8nWe+00wmuRX4cPVBmfOaH2N9zsd6djznYVzSHNBkbu3aCKJDy1+Il+H099PSmD2wVcECWj62PgWGDUAMbJ8kDBvC1ADTqkLVM1akXFpdA0Sgl0HtYdNViaGXOXd+i8sP0KG6m8s8MvlCarI39jznmtFhHEvJWJDToYC1XyRcMgYcRmVAy7NknC+z7L774sdXqteQ9nm+ts9PS/3M9XMtmh1AA9Bsge4R8eJotoSKAa7WOK4A8Aa1lW1kfhnUHh5dxFhgdBku7XyZR18YWhrTErildPXjjG4ey9yap+UU22cB2lncWSkdlf99eQOBB17LPlymF+p5OMTXUfadgAloT4DdIwB1ALdAd5OASsDu5Ok10BDWRMBdgMaXnJ/aXzUqAdtlwO4sWvLGf7Fu86EAuy89tD9mydBgdJm5XQK2s/VoJSpnyZ23dZlqTEuU1xuIjtamNzUv/EPcOZbp4hmdy+f73/YcbG4NuPvGFUDAsAamjYDc9lUEboCbHwO64wb1dgD1Lbh7mVN7AeiF4oaWbuXV3OLzcQ1LYFY6f9mj/2poCaxybs2OBbx/XIn2AdoczOYi5iFAcHmuaSlyZMjGeXm6LLiV2hNq0J5MWN9iVAMBE7B9HNg+BjQ90DaEk1cB3AC8PgINE6qXQe2ForOcca+CHi5HdriiugRo511A5ykI46k0v0slCCPNOa/zxVseImLaok8X/37wvAhVMxDbFwpXcoxdouV7cVlubbk94Sg3z4ourb8JNDugf1RGs3sc2D0W+17dXYOpehnUHh5562cOaA8b4F5oOo8lLaelubhMGNlZlmef+lyOP09c5v/X3rn0NggDQfirwaAoihq1VS/5//+rx56qplTlUeTmYNxQ4hfE9JS5WBy8BgnNsmJ21t/idNntcDl+zo80Qttxx4hZc84j/uYipYNzGD+D5GX3UvO9y+iPmtCaR6HLzwfoCygqaPeCooLqINnKW0fBighpoWKIbeoJH4/5f8/WQqqzQ6WpT8wKfkcPs0sNkeaUl+PYLv1V/E+INGXnVEztch/pCb+D/oRyrbHBNMbfUrZDHhs2ryWojHafw52iuRds3vg1vVUl1E+gPgQqkzdS+z8s/TpbLu9YQmjxe0Ll5rU6Pdc5Lp3bGLazjebNr0uzEZpt2IuGj8xsFkfrJBebpdT52pDXlNjK4W5izBDcCSVVwnTFEV8t5XsHeYFQID/183VbvdbPRu4hUMP0gROTxMoQunpTIgAAAABJRU5ErkJggg=="
    }
   },
   "cell_type": "markdown",
   "id": "5720ed78",
   "metadata": {},
   "source": [
    "## Calibrate axes\n",
    "\n",
    "We do this against the cavity spacer's hole which has a known height of 25mm. We average the front and back measurement on the assumption that the MOT is between the two internal planes of the cavity faces (i.e. in the centre of the chamber). \n",
    "\n",
    "![2023-05-17%20MOT%20cavity%20scale%20calibration.png](attachment:2023-05-17%20MOT%20cavity%20scale%20calibration.png)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "acf2dae3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "70.27016750004752"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "height_of_25mm_in_inkscape = (143.042 + 119.943)/2\n",
    "height_of_picture_in_inkspace = 369.6\n",
    "height_of_picture_in_camera_pixels = mot_pic.shape[0]\n",
    "\n",
    "mm_per_inkskape_pixel = 25 / height_of_25mm_in_inkscape\n",
    "inkspake_pixels_per_camera_pixel = height_of_picture_in_inkspace / height_of_picture_in_camera_pixels\n",
    "height_of_image_in_mm = height_of_picture_in_camera_pixels * inkspake_pixels_per_camera_pixel * mm_per_inkskape_pixel\n",
    "\n",
    "height_of_image_in_mm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "22138344",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "58.78811398696787"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "width_of_picture_in_camera_pixels = mot_pic.shape[1]\n",
    "width_of_image_in_mm = width_of_picture_in_camera_pixels * inkspake_pixels_per_camera_pixel * mm_per_inkskape_pixel\n",
    "\n",
    "width_of_image_in_mm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "06a916d4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "position_of_mot_x_mm = 148.3 * mm_per_inkskape_pixel\n",
    "position_of_mot_y_mm = (height_of_picture_in_inkspace - 184.1) * mm_per_inkskape_pixel\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "plt.imshow(mot_pic,\n",
    "           extent=(\n",
    "               -position_of_mot_x_mm, width_of_image_in_mm - position_of_mot_x_mm,\n",
    "               -position_of_mot_y_mm, height_of_image_in_mm-position_of_mot_y_mm\n",
    "           ),\n",
    "           cmap='gray', vmin=0, vmax=255,\n",
    "           interpolation=\"none\",\n",
    "          )\n",
    "\n",
    "plt.xlabel(\"x / mm\")\n",
    "plt.ylabel(\"y / mm\")\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"3dmot.png\")\n",
    "plt.savefig(\"3dmot.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8481e1a7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/fig17/Plot_loading_rate.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4c5a79d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "from glob import glob\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from pathlib import Path\n",
    "\n",
    "\n",
    "datasets = [\n",
    "    \"noPush\",\n",
    "    \"noPushNo2D\",\n",
    "    \"push2D\",\n",
    "    \"fit\"\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "88f78138",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {}\n",
    "\n",
    "for dataset in datasets:\n",
    "    t = np.load(f\"{dataset}Time.npy\")\n",
    "    v = np.load(f\"{dataset}Data.npy\")\n",
    "    \n",
    "    data[dataset] = (t,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d1a9bd54",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t_push, num_push = data[\"push2D\"]\n",
    "t_nopush, num_nopush = data[\"noPush\"]\n",
    "t_fit, num_fit = data[\"fit\"]\n",
    "\n",
    "plt.rc('font', family='serif')\n",
    "\n",
    "plt.figure(figsize=(8, 4))\n",
    "\n",
    "plt.plot(t_nopush, num_nopush, '#777')\n",
    "plt.plot(t_push, num_push, 'k')\n",
    "plt.plot(t_fit, num_fit, 'r')\n",
    "\n",
    "\n",
    "plt.legend([\n",
    "    '\"Push\" beam disabled',\n",
    "    '\"Push\" beam active',\n",
    "    \"Fit\"\n",
    "])\n",
    "plt.xlabel(\"Time / s\")\n",
    "plt.ylabel(\"Atom number\")\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"LoadingCurveAtomNumber.svg\")\n",
    "plt.savefig(\"LoadingCurveAtomNumber.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "03f67516",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e4e3c734",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/fig18/Plot_magnetic_trap.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "1b1e5501",
   "metadata": {},
   "source": [
    "Magnetic trap measurement\n",
    "===\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4ace6a0c-5775-47e5-8c8a-93c16051aebc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from ndscan_utils import NDScanDataset\n",
    "\n",
    "from pint import UnitRegistry\n",
    "ureg = UnitRegistry()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "fb8dc975",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Scan settings\n",
      "=============\n",
      "\n",
      " - Axes:\n",
      "   - Time to wait in the dark for the magnetic trap (measure_magnetic_trap.MeasureMagneticTrapFrag.dark_time@*):\n",
      "     25.0 ms to 60000.0 ms, 40 points\n",
      " - Number of repeats: 10\n",
      " - Randomise order globally: False\n",
      "\n",
      "\n",
      "Overrides\n",
      "=========\n",
      "\n",
      " - Time to drain into the mag trap for: 5000.0 ms\n",
      "   (measure_magnetic_trap.MeasureMagneticTrapFrag.magnetic_trap_loading_time@*)\n",
      " - Number of points to take in photodiode trace: 200.0\n",
      "   (measure_magnetic_trap.MeasureMagneticTrapFrag.num_trace_points@*)\n",
      " - Delay between points in the photodiode trace: 1.0 ms\n",
      "   (measure_magnetic_trap.MeasureMagneticTrapFrag.delay_between_trace_points@*)\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "file = \"000002942-MeasureMagneticTrapFrag.h5\"\n",
    "d = NDScanDataset.from_file(file)\n",
    "print(d.summarise())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "53141769",
   "metadata": {},
   "outputs": [],
   "source": [
    "loading_time, voltage_trace = d.get_1d_scan_data(\"photodiode_voltage\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2d1189db",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Chuck away the first 100ms and average the last 100ms\n",
    "mean_voltage_traces = np.mean(voltage_trace[:, 100:], 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "501a1cfb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate standard deviations and means for each bin\n",
    "unique_loading_times = np.unique(loading_time)\n",
    "\n",
    "times = []\n",
    "flourescence = []\n",
    "flourescence_1s = []\n",
    "\n",
    "for time in unique_loading_times:\n",
    "    k = loading_time == time\n",
    "\n",
    "    times.append(time)\n",
    "    flourescence.append(np.mean(mean_voltage_traces[k]))\n",
    "    flourescence_1s.append(np.std(mean_voltage_traces[k]) / np.sqrt(sum(k)))\n",
    "\n",
    "times = np.array(times)\n",
    "flourescence = np.array(flourescence)\n",
    "flourescence_1s = np.array(flourescence_1s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f865f42c",
   "metadata": {
    "lines_to_next_cell": 2
   },
   "outputs": [],
   "source": [
    "# Load data from birmingham\n",
    "bham_times = np.array([ 1,  5, 10, 15, 20, 25, 30, 35, 40, 45, 50])\n",
    "bham_signal = 1e-3*np.array([995.0, 830.0, 602.0, 448.0, 364.0, 252.0, 216.0, 148.0, 100.0, 76.0, 44.0])\n",
    "bham_signal_serr = 1e-3*np.array([\n",
    "    74.44237144709098, 8.246211251235321, 60.07772743149772, 30.463092423455635, 5.163977794943222, 16.812693617224657, 20.132891827388665, 6.928203230275509, 18.90326250501043, 11.547005383792516, 7.659416862050705\n",
    "              ])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c68c2fd6-e6d3-40c3-885f-de22c956f8f9",
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.optimize import curve_fit\n",
    "\n",
    "\n",
    "def f(t, bg, A, tau):\n",
    "    return bg + A * np.exp(-t / tau)\n",
    "\n",
    "\n",
    "p0 = [\n",
    "    min(mean_voltage_traces),\n",
    "    max(mean_voltage_traces) - min(mean_voltage_traces),\n",
    "    0.5 * (max(loading_time) - min(loading_time)),\n",
    "]\n",
    "\n",
    "params, cov = curve_fit(\n",
    "    f, times, flourescence, p0=p0, sigma=flourescence_1s, absolute_sigma=True\n",
    ")\n",
    "bg, A, tau = params\n",
    "bg_1s, A_1s, tau_1s = np.sqrt(np.diag(cov))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f7d5d79f",
   "metadata": {},
   "outputs": [],
   "source": [
    "params_bham, cov_bham = curve_fit(\n",
    "    f, bham_times, bham_signal, p0=p0, sigma=bham_signal_serr, absolute_sigma=True\n",
    ")\n",
    "bg_bham, A_bham, tau_bham = params_bham\n",
    "bg_bham_1s, A_bham_1s, tau_bham_1s = np.sqrt(np.diag(cov_bham))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "3349e006",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Convert to bg-corrected \"arbitary units\" fluorescence signals\n",
    "\n",
    "flourescence_icl_ref = f(0, *params) - bg\n",
    "flourescence_icl_au = (flourescence - bg) / flourescence_icl_ref\n",
    "flourescence_icl_au_1s = flourescence_1s / flourescence_icl_ref\n",
    "\n",
    "flourescence_bham_ref = f(0, *params_bham) - bg_bham\n",
    "flourescence_bham_au = (bham_signal - bg_bham) / flourescence_bham_ref\n",
    "flourescence_bham_au_1s = bham_signal_serr / flourescence_bham_ref\n",
    "\n",
    "fit_t = np.linspace(min(loading_time), max(loading_time), 1000)\n",
    "icl_fit = (f(fit_t, *params) - bg) / flourescence_icl_ref\n",
    "bham_fit = (f(fit_t, *params_bham) - bg_bham) / flourescence_bham_ref"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "5a10b127",
   "metadata": {
    "lines_to_next_cell": 2
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 750x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rc('font', family='serif')\n",
    "plt.rc('xtick', labelsize='x-small')\n",
    "plt.rc('ytick', labelsize='x-small')\n",
    "\n",
    "\n",
    "plt.figure(figsize=(7.5, 3))\n",
    "\n",
    "plt.errorbar(times, flourescence_icl_au, flourescence_icl_au_1s, linestyle=\"\", color='k')\n",
    "h_icl, = plt.plot(fit_t, icl_fit, \"--\", color='k')\n",
    "plt.errorbar(bham_times, flourescence_bham_au, flourescence_bham_au_1s, linestyle=\"\", color='#777')\n",
    "h_bham, = plt.plot(fit_t, bham_fit, \"--\", color=\"#777\")\n",
    "plt.grid(False)\n",
    "plt.xlabel(\"Magnetic trap holding time / s\")\n",
    "plt.ylabel(\"Flourescence [a.u.]\")\n",
    "# plt.title(\n",
    "#     f\"Atoms remaining in magnetic trap - RID{RID} - {len(mean_voltage_traces)} traces\"\n",
    "# )\n",
    "\n",
    "plt.savefig(\"magnetic_trap_lifetime.svg\")\n",
    "\n",
    "plt.legend([h_icl, h_bham], [\n",
    "    f\"Imperial system, $\\\\tau={tau:.0f}({tau_1s:.0f})$ s\",\n",
    "    f\"Birmingham system, $\\\\tau={tau_bham:.0f}({tau_bham_1s:.0f})$ s\",    \n",
    "])\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"magnetic_trap_lifetime.svg\")\n",
    "plt.savefig(\"magnetic_trap_lifetime.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "58aed9df-2f6b-4c89-b60a-2c690fa5379e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "28.26553918322707 second"
      ],
      "text/latex": [
       "$28.26553918322707\\ \\mathrm{second}$"
      ],
      "text/plain": [
       "28.26553918322707 <Unit('second')>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tau = tau * ureg.second\n",
    "tau_1s = tau_1s * ureg.second\n",
    "\n",
    "tau_bham = tau_bham * ureg.second\n",
    "tau_bham_1s = tau_bham_1s * ureg.second\n",
    "\n",
    "tau"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "aaaf82cf-0491-4151-a20d-2716986950ac",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "0.9690910426567664 second"
      ],
      "text/latex": [
       "$0.9690910426567664\\ \\mathrm{second}$"
      ],
      "text/plain": [
       "0.9690910426567664 <Unit('second')>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tau_1s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "a603ffa5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "19.52690616865505 second"
      ],
      "text/latex": [
       "$19.52690616865505\\ \\mathrm{second}$"
      ],
      "text/plain": [
       "19.52690616865505 <Unit('second')>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tau_bham"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "7e9d0aad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "0.7352521912364705 second"
      ],
      "text/latex": [
       "$0.7352521912364705\\ \\mathrm{second}$"
      ],
      "text/plain": [
       "0.7352521912364705 <Unit('second')>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tau_bham_1s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "c0b865f0-bebd-40ce-913e-759dd64f9bc8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# These are extracted graphically from figure 3a in \n",
    "# DOI: 10.1103/PhysRevA.67.011401\n",
    "paper_points = [\n",
    "(7.180576631259485e-9, 3.0563583815028905),\n",
    "(8.012139605462825e-10, 0.1777456647398834)\n",
    "]\n",
    "\n",
    "calibration_from_paper = (paper_points[1][1] - paper_points[0][1])/(paper_points[1][0] - paper_points[0][0])\n",
    "calibration_from_paper = calibration_from_paper * ureg(\"s^-1 / torr\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "8aefcbdf-5da4-4e7e-a942-86113ac732c8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "1.0452972285837206×10<sup>-10</sup> millibar"
      ],
      "text/latex": [
       "$1.0452972285837206\\times 10^{-10}\\ \\mathrm{millibar}$"
      ],
      "text/plain": [
       "1.0452972285837206e-10 <Unit('millibar')>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pressure = 1 / (tau * calibration_from_paper)\n",
    "pressure.to(\"mbar\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "990ca917-4268-4b08-9d9a-9a3331111015",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "3.583827552582259×10<sup>-12</sup> millibar"
      ],
      "text/latex": [
       "$3.583827552582259\\times 10^{-12}\\ \\mathrm{millibar}$"
      ],
      "text/plain": [
       "3.583827552582259e-12 <Unit('millibar')>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pressure_1s = (tau_1s / tau) * pressure\n",
    "pressure_1s.to(\"mbar\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "2c00fe1f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "1.513086073004203×10<sup>-10</sup> millibar"
      ],
      "text/latex": [
       "$1.513086073004203\\times 10^{-10}\\ \\mathrm{millibar}$"
      ],
      "text/plain": [
       "1.513086073004203e-10 <Unit('millibar')>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pressure_bham = 1 / (tau_bham * calibration_from_paper)\n",
    "pressure_bham.to(\"mbar\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "603c4f06",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "3.935887596178919×10<sup>-12</sup> millibar"
      ],
      "text/latex": [
       "$3.935887596178919\\times 10^{-12}\\ \\mathrm{millibar}$"
      ],
      "text/plain": [
       "3.935887596178919e-12 <Unit('millibar')>"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pressure_bham_1s = (tau_bham_1s / tau) * pressure_bham\n",
    "pressure_bham_1s.to(\"mbar\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c47c52f3",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "jupytext": {
   "formats": "ipynb,py:percent"
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/fig18/Plot_magnetic_trap.py <==
# ---
# jupyter:
#   jupytext:
#     formats: ipynb,py:percent
#     text_representation:
#       extension: .py
#       format_name: percent
#       format_version: '1.3'
#       jupytext_version: 1.14.2-dev
#   kernelspec:
#     display_name: Python 3 (ipykernel)
#     language: python
#     name: python3
# ---

# %% [markdown]
# Magnetic trap measurement
# ===
#

# %%
import matplotlib.pyplot as plt
import numpy as np

from ndscan_utils import NDScanDataset

from pint import UnitRegistry
ureg = UnitRegistry()

# %%
file = "000002942-MeasureMagneticTrapFrag.h5"
d = NDScanDataset.from_file(file)
print(d.summarise())

# %%
loading_time, voltage_trace = d.get_1d_scan_data("photodiode_voltage")

# %%
# Chuck away the first 100ms and average the last 100ms
mean_voltage_traces = np.mean(voltage_trace[:, 100:], 1)

# %%
# Calculate standard deviations and means for each bin
unique_loading_times = np.unique(loading_time)

times = []
flourescence = []
flourescence_1s = []

for time in unique_loading_times:
    k = loading_time == time

    times.append(time)
    flourescence.append(np.mean(mean_voltage_traces[k]))
    flourescence_1s.append(np.std(mean_voltage_traces[k]) / np.sqrt(sum(k)))

times = np.array(times)
flourescence = np.array(flourescence)
flourescence_1s = np.array(flourescence_1s)

# %%
# Load data from birmingham
bham_times = np.array([ 1,  5, 10, 15, 20, 25, 30, 35, 40, 45, 50])
bham_signal = 1e-3*np.array([995.0, 830.0, 602.0, 448.0, 364.0, 252.0, 216.0, 148.0, 100.0, 76.0, 44.0])
bham_signal_serr = 1e-3*np.array([
    74.44237144709098, 8.246211251235321, 60.07772743149772, 30.463092423455635, 5.163977794943222, 16.812693617224657, 20.132891827388665, 6.928203230275509, 18.90326250501043, 11.547005383792516, 7.659416862050705
              ])


# %%
from scipy.optimize import curve_fit


def f(t, bg, A, tau):
    return bg + A * np.exp(-t / tau)


p0 = [
    min(mean_voltage_traces),
    max(mean_voltage_traces) - min(mean_voltage_traces),
    0.5 * (max(loading_time) - min(loading_time)),
]

params, cov = curve_fit(
    f, times, flourescence, p0=p0, sigma=flourescence_1s, absolute_sigma=True
)
bg, A, tau = params
bg_1s, A_1s, tau_1s = np.sqrt(np.diag(cov))

# %%
params_bham, cov_bham = curve_fit(
    f, bham_times, bham_signal, p0=p0, sigma=bham_signal_serr, absolute_sigma=True
)
bg_bham, A_bham, tau_bham = params_bham
bg_bham_1s, A_bham_1s, tau_bham_1s = np.sqrt(np.diag(cov_bham))

# %%
# Convert to bg-corrected "arbitary units" fluorescence signals

flourescence_icl_ref = f(0, *params) - bg
flourescence_icl_au = (flourescence - bg) / flourescence_icl_ref
flourescence_icl_au_1s = flourescence_1s / flourescence_icl_ref

flourescence_bham_ref = f(0, *params_bham) - bg_bham
flourescence_bham_au = (bham_signal - bg_bham) / flourescence_bham_ref
flourescence_bham_au_1s = bham_signal_serr / flourescence_bham_ref

fit_t = np.linspace(min(loading_time), max(loading_time), 1000)
icl_fit = (f(fit_t, *params) - bg) / flourescence_icl_ref
bham_fit = (f(fit_t, *params_bham) - bg_bham) / flourescence_bham_ref

# %%
plt.rc('font', family='serif')
plt.rc('xtick', labelsize='x-small')
plt.rc('ytick', labelsize='x-small')


plt.figure(figsize=(7.5, 3))

plt.errorbar(times, flourescence_icl_au, flourescence_icl_au_1s, linestyle="", color='k')
h_icl, = plt.plot(fit_t, icl_fit, "--", color='k')
plt.errorbar(bham_times, flourescence_bham_au, flourescence_bham_au_1s, linestyle="", color='#777')
h_bham, = plt.plot(fit_t, bham_fit, "--", color="#777")
plt.grid(False)
plt.xlabel("Magnetic trap holding time / s")
plt.ylabel("Flourescence [a.u.]")
# plt.title(
#     f"Atoms remaining in magnetic trap - RID{RID} - {len(mean_voltage_traces)} traces"
# )

plt.savefig("magnetic_trap_lifetime.svg")

plt.legend([h_icl, h_bham], [
    f"Imperial system, $\\tau={tau:.0f}({tau_1s:.0f})$ s",
    f"Birmingham system, $\\tau={tau_bham:.0f}({tau_bham_1s:.0f})$ s",    
])

plt.tight_layout()

plt.savefig("magnetic_trap_lifetime.svg")
plt.savefig("magnetic_trap_lifetime.pdf")


# %%
tau = tau * ureg.second
tau_1s = tau_1s * ureg.second

tau_bham = tau_bham * ureg.second
tau_bham_1s = tau_bham_1s * ureg.second

tau

# %%
tau_1s

# %%
tau_bham

# %%
tau_bham_1s

# %%
# These are extracted graphically from figure 3a in 
# DOI: 10.1103/PhysRevA.67.011401
paper_points = [
(7.180576631259485e-9, 3.0563583815028905),
(8.012139605462825e-10, 0.1777456647398834)
]

calibration_from_paper = (paper_points[1][1] - paper_points[0][1])/(paper_points[1][0] - paper_points[0][0])
calibration_from_paper = calibration_from_paper * ureg("s^-1 / torr")

# %%
pressure = 1 / (tau * calibration_from_paper)
pressure.to("mbar")

# %%
pressure_1s = (tau_1s / tau) * pressure
pressure_1s.to("mbar")

# %%
pressure_bham = 1 / (tau_bham * calibration_from_paper)
pressure_bham.to("mbar")

# %%
pressure_bham_1s = (tau_bham_1s / tau) * pressure_bham
pressure_bham_1s.to("mbar")

# %%


==> images/fig18/ndscan_utils.py <==
import json
import sys
from pathlib import Path
from typing import Union
from unittest.mock import MagicMock

import h5py
import numpy as np
import sipyco.pyon


# Here I trick ndscan into importing correctly even though it's missing dependencies:
sys.modules["oitg"] = MagicMock()
sys.modules["oitg.fitting"] = MagicMock()

from ndscan.results.tools import find_ndscan_roots
from ndscan.plots.utils import extract_scalar_channels
import ndscan.results.arguments as ndargs
import ndscan.results.pyplot as ndplt


class NDScanDataset:
    @classmethod
    def from_rid(cls, rid: int) -> "NDScanDataset":
        from utilities.datasets import get_dataset_paths

        return cls(get_dataset_paths([rid])[0])

    @classmethod
    def from_file(cls, file: Union[str, Path, h5py.File]) -> "NDScanDataset":
        return cls(file)

    def __init__(self, file: Union[str, Path, h5py.File]):
        if isinstance(file, h5py.File):
            self.file = file
        else:
            self.file = h5py.File(file)
        self.expid = sipyco.pyon.decode(self.file["expid"][()])
        self._dataset = None

    def get_loaded_dataset(self) -> dict:
        """
        Load the dataset from HDF5 format into a python dict and return it otherwise unprocessed.
        If the dataset has been loaded already, return it from a memory cache.
        """
        if self._dataset is None:
            self._dataset = self._load_datasets_from_hdf5(self.file["datasets"])
        return self._dataset

    def _get_dataset_item(self, key, is_json=False):
        datasets = self.get_loaded_dataset()
        roots = find_ndscan_roots(datasets)

        if len(roots) > 1:
            print("roots:")
            print(roots)
            raise NotImplementedError("Multiple roots not implemented yet")

        root = roots[0]

        val = datasets[root + key]
        if is_json:
            return json.loads(val)
        return val

    def get_axis_descriptions(self):
        x_axes_info = self._get_dataset_item("axes", is_json=True)
        x_axes_descriptions = [ax["param"]["description"] for ax in x_axes_info]

        return x_axes_descriptions

    def get_data_names(self):
        return list(self._get_dataset_item("channels", is_json=True).keys())

    def summarise(self) -> str:
        return ndargs.summarise(ndargs.extract_param_schema(self.expid["arguments"]))

    def autoplot(self):
        return ndplt.auto_plot(self.get_loaded_dataset())

    def get_1d_scan_data(self, data_name=None):
        (x,), y = self.get_nd_scan_data(data_name)
        return x, y

    def get_2d_scan_data(self, data_name=None):
        (x1, x2), y = self.get_nd_scan_data(data_name)
        return x1, x2, y

    def get_nd_scan_data(self, data_name=None):
        y_axis_names = self.get_data_names()

        if len(y_axis_names) > 1 and data_name is None:
            raise ValueError(
                "Please specify which dataset you want"
            )
        
        if data_name is None:
            data_name = y_axis_names[0]

        y_vals = np.array(self._get_dataset_item("points.channel_" + data_name))

        x_axes_info = self._get_dataset_item("axes", is_json=True)

        x_vals = []
        for i in range(len(x_axes_info)):
            x_vals.append(np.array(self._get_dataset_item(f"points.axis_{i:d}")))

        return x_vals, y_vals

    @staticmethod
    def _load_datasets_from_hdf5(datasets):
        datasets_loaded = {k: datasets[k][()] for k in datasets.keys()}
        for k in datasets_loaded.keys():
            if isinstance(datasets_loaded[k], bytes):
                datasets_loaded[k] = datasets_loaded[k].decode()
        return datasets_loaded


==> images/fig19/timeline-plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "634789a1",
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"\n",
    "Created on Tue Apr 18 15:40:35 2023\n",
    "\n",
    "@author: cb2409\n",
    "\"\"\"\n",
    "from io import StringIO\n",
    "\n",
    "import matplotlib.patches as mpatches\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "\n",
    "def use_nice_dates(ax=None):\n",
    "    import matplotlib.dates as mdates\n",
    "    import matplotlib.pyplot as plt\n",
    "\n",
    "    ax = ax or plt.gca()\n",
    "\n",
    "    locator = mdates.AutoDateLocator(minticks=3, maxticks=7)\n",
    "    formatter = mdates.ConciseDateFormatter(locator)\n",
    "\n",
    "    ax.xaxis.set_major_locator(locator)\n",
    "    ax.xaxis.set_major_formatter(formatter)\n",
    "\n",
    "\n",
    "data = \"\"\"\n",
    "Start Date\tCompletion Date\tDelay\tTotal Time (Days)\tTotal Time - Delays\n",
    "Cambridge\t06/12/2021\t04/07/2022\t0\t210\t210\n",
    "Oxford\t04/04/2022\t17/10/2022\t63\t196\t133\n",
    "Birmingham\t23/05/2022\t27/07/2022\t0\t65\t65\n",
    "RAL\t01/09/2022\t20/10/2022\t20\t49\t29\n",
    "\"\"\"\n",
    "\n",
    "data = pd.read_table(StringIO(data))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "88e458d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "data[\"Start Date\"] = data[\"Start Date\"].apply(\n",
    "    lambda s: pd.to_datetime(s, dayfirst=True)\n",
    ")\n",
    "data[\"Completion Date\"] = data[\"Completion Date\"].apply(\n",
    "    lambda s: pd.to_datetime(s, dayfirst=True)\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "81eb9731",
   "metadata": {
    "lines_to_next_cell": 2
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABP0AAAFfCAYAAAA1T7kvAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy88F64QAAAACXBIWXMAAA9hAAAPYQGoP6dpAABfXklEQVR4nO3deVyU5f7/8fcAyg6mpmiCuGEqIpIt5jfFXHDJk1ulWEZmnpNblKaSmaglam5HLLVOIplp5nbMCHcy9WhKaqZULriUmOYCihvI/P7gx+CIIujIjOPr+XjMI+Zervv6zM0F8fa679tgNBqNAgAAAAAAAGA3HKzdAQAAAAAAAACWRegHAAAAAAAA2BlCPwAAAAAAAMDOEPoBAAAAAAAAdobQDwAAAAAAALAzhH4AAAAAAACAnSH0AwAAAAAAAOyMk7U7gMLl5OTo2LFj8vT0lMFgsHZ3AAAAAAAAYCVGo1Hnzp1T5cqV5eBQ+Fw+Qj8bd+zYMfn6+lq7GwAAAAAAALARR48eVZUqVQrdhtDPxnl6ekrKPZleXl5W7o39ysrK0qpVq9S6dWuVKlXK2t0B7gmMG8ByGE+A5TCegLuH8QVY1u2MqYyMDPn6+pryosIQ+tm4vEt6vby8CP3uoqysLLm5ucnLy4tfXkARMW4Ay2E8AZbDeALuHsYXYFl3MqaKcgs4HuQBAAAAAAAA2BlCPwAAAAAAAMDOEPoBAAAAAAAAdoZ7+tmBnJwcXblyxdrduKdlZWXJyclJly5d0tWrV63dHeCeYO1xU6pUKTk6Opb4cQEAAADgXkDod4+7cuWKUlNTlZOTY+2u3NOMRqN8fHx09OjRIt0ME4BtjJsyZcrIx8eHcQsAAAAA1yH0u4cZjUalpaXJ0dFRvr6+cnDgau3blZOTo/Pnz8vDw4PPESgia44bo9GoCxcu6MSJE5KkSpUqlejxAQAAAMDWEfrdw7Kzs3XhwgVVrlxZbm5u1u7OPS3vEmkXFxdCP6CIrD1uXF1dJUknTpxQhQoVuNQXAAAAAK5BunEPy7uHVunSpa3cEwCwjrx/8MjKyrJyTwAAAADAthD62QHuZQXgfsXPPwAAAAC4MUI/AAAAAAAAwM4Q+gEAAAAAAAB2hgd52CHDqJK93M040liixytMaGiogoODNXXq1BI/tr+/vyIjIxUZGVnixwYAAACAkvLoU49q3559Gj17tAKCAoq9/+8//673er0nv1p+iv40Wm4exX8w5VczvtK8f89Tjzd66IXXXyj2/hfOX1D0a9E6su+IRer49dlfi70/7i5byiqshZl+KHExMTF69NFH5enpqQoVKqhjx4767bffbrnflStXNGHCBDVo0EBubm4qX768mjRpori4OG7iDwAAAAAl5I+DfxD4XVcHYIsI/VDivv/+e/Xr109btmzR6tWrlZ2drdatWyszM/Om+1y5ckVhYWEaN26c+vTpo82bN+vHH39Uv379FBsbqz179pRgBSWHMBMAAACArXnno3cI/O6wDqAkEPqhxCUmJioiIkL16tVTgwYNFBcXpyNHjig5Ofmm+0ydOlUbNmzQ2rVr1a9fPwUHB6t69eoKDw/X1q1bVatWLdO2OTk5GjJkiMqWLSsfHx9FR0ebtTV58mTVr19f7u7u8vX1Vd++fXX+/HnT+jlz5qhMmTJasWKFateuLTc3N3Xt2lWZmZmKj4+Xv7+/HnjgAQ0YMEBXr141a/vcuXMKDw+Xh4eHKleurNjYWLP16enp6tOnjypUqCAvLy89/fTT2rVrl2l9dHS0goODNXv2bFWvXl3Ozs4yGo1atGiR6tevL1dXV5UrV04tW7YsNCQFAAAAgLulZr2axd6HwA8oeYR+sLr09HRJUtmyZW+6zbx589SyZUs1bNiwwLpSpUrJ3d3d9D4+Pl7u7u7aunWrJkyYoNGjR2v16tWm9Q4ODpo2bZp++eUXxcfHa926dRo6dKhZmxcuXNC0adO0YMECJSYmKikpSZ07d1ZCQoISEhI0d+5cffLJJ1q0aJHZfh9++KGCgoL0008/KSoqSm+++abp2EajUe3bt9fx48eVkJCg5ORkhYSEqEWLFjp9+rSpjf3792vhwoVavHixdu7cqePHj6t79+7q1auXUlJSTH0xGrk/AQAAAADbR+AHWAcP8oBVGY1GvfXWW/q///s/BQYG3nS7ffv2KTQ0tEhtBgUFaeTIkZKkWrVqafr06Vq7dq1atWolSWYP2qhWrZrGjBmj119/XTExMablWVlZmjFjhmrUqCFJ6tq1q+bOnau//vpLHh4eqlu3rpo3b67169frhRfyf+E0adJEw4YNkyQFBARo06ZNmjJlilq1aqX169dr9+7dOnHihJydnSVJEydO1LJly7Ro0SL16dNHUu6lzHPnztWDDz4oSfrpp5+UnZ2tzp07q2rVqpKk+vXrF+mzAAAAAABrIvADrIeZfrCq/v376+eff9b8+fML3c5oNMpgKNpTiYOCgszeV6pUSSdOnDC9X79+vVq1aqWHHnpInp6e6tmzp06dOmV2uaybm5sp8JOkihUryt/fXx4eHmbLrm1Xkho3blzgfUpKiiQpOTlZ58+fV7ly5eTh4WF6paam6sCBA6Z9qlatagr8JKlBgwZq0aKF6tevr+eee06ffvqpzpw5U6TPAgAAAACshcAPsC5CP1jNgAEDtHz5cq1fv15VqlQpdNuAgABTeHYrpUqVMntvMBiUk5MjSTp8+LDatWunwMBALV68WMnJyfroo48kSdnZ2YW2UVi7hckLK3NyclSpUiXt3LnT7PXbb7/p7bffNm1/7aXKkuTo6KjVq1fru+++U926dRUbG6vatWsrNTX1lscGAAAAAGsg8AOsj9APJc5oNKp///5asmSJ1q1bp2rVqt1yn/DwcK1Zs0Y7duwosC47O7vID7XYvn27srOzNWnSJD3xxBMKCAjQsWPHil3DzWzZsqXA+4cffliSFBISouPHj8vJyUk1a9Y0e5UvX77Qdg0Gg5o0aaJRo0Zpx44dKl26tJYuXWqxfgMAAACApRD4AbaB0A8lrl+/fvriiy/05ZdfytPTU8ePH9fx48d18eLFm+4TGRmpJk2aqEWLFvroo4+0a9cuHTx4UAsXLtTjjz+uffv2FenYNWrUUHZ2tmJjY3Xw4EHNnTtXM2fOtFRp2rRpkyZMmKDff/9dH330kb7++mu98cYbkqSWLVuqcePG6tixo1auXKlDhw5p8+bNevfdd7V9+/abtrl161aNHTtW27dv15EjR7RkyRKdPHlSderUsVi/AQAAAMASCPwA28GDPOyQcaRtP9V1xowZklTgwRxxcXGKiIi44T7Ozs5avXq1pkyZolmzZmnw4MFyc3NTnTp1NHDgwEIfAnKt4OBgTZ48WePHj1dUVJSaNm2qmJgY9ezZ805KMhk0aJCSk5M1atQoeXp6atKkSQoLC5OUO1svISFBw4cPV69evXTy5En5+PioadOmqlix4k3b9PLy0oYNGzR16lRlZGSoatWqmjRpktq2bWuRPgMAAACAJRD4AbbFYDQabTshus9lZGTI29tb6enp8vLyMlt36dIlpaamqlq1anJxcbFSD+1DTk6OMjIy5OXlJQcHJsACRWEL44afg7AXWVlZSkhIULt27QrcQxZA8TCegLsnb3wZahlkcDR/0OL9Hvj9Y8E/in0s3F22PiFKur3fWYXlRNcj3QAAAAAAALftfg/8AFtF6AcAAAAAAG4LgR9guwj9AAAAAABAsRH4AbaN0A8AAAAAABQLgV++r2Z8Vex9gJJA6AcAAAAAAIps/579BH7/X14dgC0i9AMAAAAAAEU2tt9YAj+Z1wHYIkI/AAAAAABQZFWqVyHwu8M6gJJA6AcAAAAAAIosKjaKwI/AD/cAQj/YldDQUEVGRlrl2P7+/po6dapVjg0AAAAAJcXV3bXY+xD4ASWP0M8OGQwl+yquGTNmKCgoSF5eXvLy8lLjxo313Xff3XK/K1euaMKECWrQoIHc3NxUvnx5NWnSRHFxccrKyrqNTwoAAAAAcLcR+AHW4WTtDuD+U6VKFY0bN041a9aUJMXHx+vZZ5/Vjh07VK9evRvuc+XKFYWFhWnXrl0aM2aMmjRpIi8vL23ZskUTJ05Uw4YNFRwcXIJVlIysrCyVKlXK2t0AAAAAgNtC4AdYDzP9UOI6dOigdu3aKSAgQAEBAfrggw/k4eGhLVu23HSfqVOnasOGDVq7dq369eun4OBgVa9eXeHh4dq6datq1apl2jYnJ0dDhgxR2bJl5ePjo+joaLO2Jk+erPr168vd3V2+vr7q27evzp8/b1o/Z84clSlTRitWrFDt2rXl5uamrl27KjMzU/Hx8fL399cDDzygAQMG6OrVq2Ztnzt3TuHh4fLw8FDlypUVGxtrtj49PV19+vRRhQoV5OXlpaefflq7du0yrY+OjlZwcLBmz56t6tWry9nZWUajUYsWLVL9+vXl6uqqcuXKqWXLlsrMzLydjx8AAAAASgSBH2BdhH6wqqtXr2rBggXKzMxU48aNb7rdvHnz1LJlSzVs2LDAulKlSsnd3d30Pj4+Xu7u7tq6dasmTJig0aNHa/Xq1ab1Dg4OmjZtmn755RfFx8dr3bp1Gjp0qFmbFy5c0LRp07RgwQIlJiYqKSlJnTt3VkJCghISEjR37lx98sknWrRokdl+H374oYKCgvTTTz8pKipKb775punYRqNR7du31/Hjx5WQkKDk5GSFhISoRYsWOn36tKmN/fv3a+HChVq8eLF27typ48ePq3v37urVq5dSUlJMfTEajcX7sAEAAACghBD4AdbH5b2wit27d6tx48a6dOmSPDw8tHTpUtWtW/em2+/bt0+hoaFFajsoKEgjR46UJNWqVUvTp0/X2rVr1apVK0kye9BHtWrVNGbMGL3++uuKiYkxLc/KytKMGTNUo0YNSVLXrl01d+5c/fXXX/Lw8FDdunXVvHlzrV+/Xi+8kP+Dv0mTJho2bJgkKSAgQJs2bdKUKVPUqlUrrV+/Xrt379aJEyfk7OwsSZo4caKWLVumRYsWqU+fPpJyL2WeO3euHnzwQUnSTz/9pOzsbHXu3FlVq1aVJNWvX79InwUAAAAAlDQCP8A2MNMPVlG7dm3t3LlTW7Zs0euvv66XX35Ze/fuven2RqNRhiI+NSQoKMjsfaVKlXTixAnT+/Xr16tVq1Z66KGH5OnpqZ49e+rUqVNml8u6ubmZAj9Jqlixovz9/eXh4WG27Np2JRWYrdi4cWOlpKRIkpKTk3X+/HmVK1dOHh4epldqaqoOHDhg2qdq1aqmwE+SGjRooBYtWqh+/fp67rnn9Omnn+rMmTNF+iwAAAAAoCQR+AG2g5l+sIrSpUubHuTRqFEjbdu2Tf/+9781a9asG24fEBBgCs9u5foHXxgMBuXk5EiSDh8+rHbt2ulf//qXxowZo7Jly2rjxo169dVXlZ2dXWgbhbVbmLywMicnR5UqVVJSUlKBbcqUKWP6+tpLlSXJ0dFRq1ev1ubNm7Vq1SrFxsZq+PDh2rp1q6pVq3bL4wMAAABASSDwA2wLM/1gE4xGoy5fvnzT9eHh4VqzZo127NhRYF12dnaRH2qxfft2ZWdna9KkSXriiScUEBCgY8eO3Xa/r3f9w0i2bNmihx9+WJIUEhKi48ePy8nJSTVr1jR7lS9fvtB2DQaDmjRpolGjRmnHjh0qXbq0li5darF+AwAAAMCdIPADbA+h301ERETIYDDIYDDIyclJfn5+ev311wtcVnnx4kU98MADKlu2rC5evFigHX9/f02dOrWEen1veOedd/TDDz/o0KFD2r17t4YPH66kpCT16NHjpvtERkaqSZMmatGihT766CPt2rVLBw8e1MKFC/X4449r3759RTp2jRo1lJ2drdjYWB08eFBz587VzJkzLVWaNm3apAkTJuj333/XRx99pK+//lpvvPGGJKlly5Zq3LixOnbsqJUrV+rQoUPavHmz3n33XW3fvv2mbW7dulVjx47V9u3bdeTIES1ZskQnT55UnTp1LNZvAAAAALhdBH6AbeLy3kK0adNGcXFxys7O1t69e9WrVy+dPXtW8+fPN22zePFiBQYGymg0asmSJYUGV8j1119/6aWXXlJaWpq8vb0VFBSkxMRE04M2bsTZ2VmrV6/WlClTNGvWLA0ePFhubm6qU6eOBg4cqMDAwCIdOzg4WJMnT9b48eMVFRWlpk2bKiYmRj179rRIbYMGDVJycrJGjRolT09PTZo0SWFhYZJyZ+slJCRo+PDh6tWrl06ePCkfHx81bdpUFStWvGmbXl5e2rBhg6ZOnaqMjAxVrVpVkyZNUtu2bS3SZwAAAAC4XQR+gO0yGI1Go7U7YYsiIiJ09uxZLVu2zLRs0KBBmjNnjk6dOmVa1rx5c3Xr1k1Go1ELFy7UunXrzNrx9/dXZGSk2RNjiyMjI0Pe3t5KT0+Xl5eX2bpLly4pNTVV1apVk4uLy221j1w5OTnKyMiQl5eXHByYAAsUhS2MG34Owl5kZWUpISFB7dq1K3APWQDFw3gC7p688WWoZZDB0UDg9/9dOH9B3VZ0K/Z+uLuMI20/7rqd31mF5UTXY6ZfER08eFCJiYlmJ+HAgQP63//+pyVLlshoNCoyMlIHDx5U9erVb/s4ly9fNru3XUZGxh31GwAAAAAASyPwy5VXh54t9q7AXceUpkKsWLFCHh4ecnV1VY0aNbR3714NHTrUtH727Nlq27at6Z5+bdq00ezZs+/omDExMfL29ja9fH1977QMAAAAAAAsZslnSwj8ZF4HYIsI/QrRvHlz7dy5U1u3btWAAQMUFhamAQMGSJKuXr2q+Ph4vfjii6btX3zxRcXHx+vq1au3fcyoqCilp6ebXkePHr3jOgAAAAAAsJSFMxYS+F1XB2CLCP0K4e7urpo1ayooKEjTpk3T5cuXNWrUKEnSypUr9eeff+qFF16Qk5OTnJyc1K1bN/3xxx9atWrVbR/T2dlZXl5eZi8AAAAAAGzF868/T+B3h3UAJYHQrxhGjhypiRMn6tixY/rss8/UrVs37dy50+zVo0cPffbZZ9buKgAAAAAAd0XnVzsXex8CP6Dk8SCPYggNDVW9evX0wQcf6JtvvtHy5csVGBhots3LL7+s9u3b6+TJk3rwwQclSX/++ad27txptp2fn5/Kli1bUl0HAAAAAMAqCPwA62CmXzG99dZb+uSTT5SVlaUWLVoUWN+8eXN5enpq7ty5pmUTJ05Uw4YNzV7Lly8vyW4DAAAAAFDiCPwA62Gm303MmTPnhsvDw8MVHh5+0/2cnJx06tQp0/tDhw5ZuGcAAAAAANg+Aj/AupjpBwAAAAAALIrAD7A+Qj/ABiUlJclgMOjs2bOScmeelilT5q4e09/fX1OnTi10mytXrqhmzZratGnTbR0jNDRUkZGRhW5TErXaokOHDslgMBS4/+e9qCjn+VZOnDihBx98UH/++adlOgUAAIASQ+AH2AYu77VDn3zySYker0+fPsXaPiIiQvHx8YqJidGwYcNMy5ctW6ZOnTrJaDQWuS1/f39FRkbeccBwpw4dOqRq1appx44dCg4Otnj7L7zwgtq1a2fxdovrk08+UdWqVdWkSZPb2n/JkiUqVaqU6b2tnD9b4Ovrq7S0NJUvX97aXbljljjPFSpU0EsvvaSRI0fqP//5z13oJQAAAO4GAj/AdjDTD1bh4uKi8ePH68yZM9buSom6cuXKbe3n6uqqChUqWLg3xRcbG6vevXvf9v5ly5aVp6enBXtkPxwdHeXj4yMnp3v/32IsdZ5feeUVzZs37777OQEAAHCvIvADbAuhH6yiZcuW8vHxUUxMTKHbLV68WPXq1ZOzs7P8/f01adIk07rQ0FAdPnxYb775pgwGgwwGw03bOXv2rPr06aOKFSvKxcVFgYGBWrFihWn95s2b1a5dO7m7u8vX11cDBw5UZmamab2/v7/Gjh2rXr16ydPTU35+fmYzKqtVqyZJatiwoQwGg0JDQyXlzmrs2LGjYmJiVLlyZQUE5P6y+OKLL9SoUSN5enrKx8dH4eHhOnHixE37f/0lr7t27TI9KdrLy0uPPPKItm/fblZP06ZN5erqesN6Tpw4oQ4dOsjV1VXVqlXTvHnzbnrsPD/99JP279+v9u3bm5Z16dJFAwYMML2PjIyUwWDQnj17JEnZ2dny9PTUypUrJZlf9nmr87dy5UrVqVNHHh4eatOmjdLS0m7atzNnzqhHjx568MEH5erqqlq1aikuLs60/scff1TDhg3l4uKiRo0aaenSpWaX0t7okuJly5YV6NM333yjRx55RC4uLqpevbpGjRql7Oxs0/r09HT16dNHFSpUkJeXl55++mnt2rXLtN7f399U67UvqeDlvXmXeK9du1aNGjWSm5ubnnzySf32229mfXr//fdVoUIFeXp6qnfv3ho2bNgtZ5vu2bNH7du3l5eXlzw9PfXUU0/pwIEDkqRt27apVatWKl++vLy9vdWsWTP99NNPpn27d++ubt26mbWXlZWl8uXLmz7zW53nzMxMeXl5adGiRQU+X3d3d507d06SVL9+ffn4+Gjp0qWF1gMAAADrI/ADbA+hH6zC0dFRY8eOVWxsrP74448bbpOcnKznn39e3bp10+7duxUdHa0RI0aYnqy8ZMkSValSRaNHj1ZaWtpNQ6GcnBy1bdtWmzdv1hdffKG9e/dq3LhxcnR0lCTt3r1bbdu2VYcOHbRz50599dVX2rhxo/r372/WzqRJk9SoUSPt2LFDffv21euvv65ff/1VUm6oJElr1qxRWlqalixZYtpv7dq1SklJ0erVq01B45UrVzRmzBjt2rVLy5YtU2pqqiIiIor8+fXo0UNVqlTRtm3blJycrGHDhpkup9y9e7fCwsLUuXNn/fzzzzesJyIiQocOHdK6deu0aNEiffzxx4WGjpK0YcMGBQQEyMvLy7QsNDRUSUlJpvfff/+9ypcvr++//15SboB06dKlG14OXNj5u3DhgiZOnKi5c+dqw4YNOnLkiAYPHnzTvo0YMUJ79+7Vd999p5SUFM2YMcN0mWxmZqaeeeYZ1a5dW8nJyYqOji60rZtZuXKlXnzxRQ0cOFB79+7VrFmzNGfOHH3wwQeSJKPRqPbt2+v48eNKSEhQcnKyQkJC1KJFC50+fdr0eeTV+scff+iJJ57QU089Vehxhw8frkmTJmn79u1ycnJSr169TOvmzZunDz74QOPHj1dycrL8/Pw0Y8aMQtv7888/1bRpU7m4uGjdunVKTk5Wr169TOHluXPn9PLLL+uHH37Qli1bVKtWLbVr184UxPXo0UPLly/X+fPnzT6bzMxMdenSpcDxbnSe3d3d1a1bN7NgVpLi4uLUtWtXs1mCjz32mH744YdCawIAAIB1EfgBtunev44M96xOnTopODhYI0eO1GeffVZg/eTJk9WiRQuNGDFCkhQQEKC9e/fqww8/VEREhMqWLStHR0fTbLmbWbNmjX788UelpKSYZtpVr17dtP7DDz9U9+7d9frrr8vLy0u1a9fWtGnT1KxZM82YMUMuLi6SpHbt2qlv376SpKFDh2rKlClKSkrSww8/rAcffFCSVK5cuQJ9cXd313/+8x+VLl3atOza4KZ69eqaNm2aHnvsMZ0/f14eHh63/OyOHDmit99+Ww8//LAkqVatWmb1hIeHm2Za1apVy6yeI0eO6LvvvtOWLVv0+OOPS5I+++wz1alTp9BjHjp0SJUrVzZbFhoaqjfeeEN///23HB0dtWfPHo0cOVJJSUnq27evkpKS9Mgjj9ywpsLOX1ZWlmbOnKkaNWpIkvr376/Ro0cX+nk0bNhQjRo1kpQ7oy7PvHnzdPXqVc2ePVtubm6qV6+e/vjjD73++uuF1nu9Dz74QMOGDdPLL78sKfe8jRkzRkOGDNHIkSO1fv167d69WydOnJCzs7MkaeLEiVq2bJkWLVqkPn36mL5PJOmNN95QWlqatm3bdsvjNmvWTJI0bNgwtW/fXpcuXZKLi4tiY2P16quv6pVXXpEkvffee1q1apVZIHe9jz76SN7e3lqwYIEpKM4bF5L09NNPm20/a9YsPfDAA/r+++/1zDPPKCwsTO7u7lq6dKl69OghSZo/f746dOhgFgjnudl57t27t5588kkdO3ZMlStX1t9//60VK1Zo9erVZvs/9NBD2rFjR6GfEQAAAKyHwA+wXcz0g1WNHz9e8fHx2rt3b4F1KSkpBWaINWnSRPv27dPVq1eLfIydO3eqSpUqZsHGtZKTkxUfH68qVarIy8tLHh4eCgsLU05OjlJTU03bBQUFmb42GAzy8fG55ew4KfcSxWsDP0nasWOHnn32WVWtWlWenp6my4GPHDlSpJreeust9e7dWy1bttS4ceNMl2bm1TNnzhx5eHiYXtfWk5KSIicnJ1NAJkkPP/zwLZ+Ye/HiRVMAmicwMFDlypXT999/rx9++EENGjTQP/7xD9NMv6SkJFNgVRxubm6mwE+SKlWqVOhn/frrr2vBggUKDg7WkCFDtHnzZtO6lJQUNWjQQG5u+f/j0Lhx42L3KTk5WaNHjzb7XF977TWlpaXpwoULSk5O1vnz51WuXDmzbVJTU83Oj5T7QJTPPvtM//3vf82CwBu59vuuUqVKkmT6LH777Tc99thjZttf//56O3fu1FNPPWX2oI1rnThxQv/6178UEBAgb29veXt76/z586bvzVKlSum5554zXRKemZmp5cuXmwLAonrsscdUr149ff7555KkuXPnys/PT02bNjXbztXVVRcuXChW2wAAACgZBH6AbWOmH6yqadOmCgsL0zvvvFPg8laj0VjgnmrFebJvHldX10LX5+TkqE+fPnrllVfk4eEhB4f8LNzPz8/09fUhicFgUE5Ozi2P7+7ubvY+MzNTrVu3VuvWrfXFF1/owQcf1JEjRxQWFlbkB31ER0crPDxc3377rb777juNHDlSCxYsUKdOnZSTk6N//vOfGjhwYIH9/Pz8TPeEK+weiDdSvnx57d6922yZwWBQ06ZNlZSUpNKlSys0NFSBgYG6evWqdu/erc2bN9/Wk3lv9FkXdu7btm2rw4cP69tvv9WaNWvUokUL9evXTxMnTizS94yDg0OB7bKyssze5+TkaNSoUercuXOB/V1cXJSTk6NKlSqZXe6c59pANSkpSQMGDND8+fPVoEGDW/bt2s8i75xd+31X3DFyq/EQERGhkydPaurUqapataqcnZ3VuHFjs+/NHj16qFmzZjpx4oS+/fZbubi4qG3btres5Xq9e/fW9OnTNWzYMMXFxemVV14pUM/p06dvGYwCAACg5BH45fv959+LvQ9QEgj9YHXjxo1TcHBwgZl4devW1caNG82Wbd68WQEBAab78ZUuXfqWs/6CgoL0xx9/6Pfff7/hbL+QkBDt3btX1atXl5eXl1noV1R5M/mKMgPx119/1d9//61x48bJ19dXkswewlFUAQEBCggI0Jtvvqnu3bsrLi5OnTp1UkhIiPbs2aOaNWvecL86deooOztb27dvN80K++2333T27NlCj9ewYUPNmDGjQBgbGhqqTz75RKVLl9bo0aNlMBj01FNPaeLEibp48eIN7+eXpyjnr6gefPBBRUREKCIiQk899ZTefvttTZw4UXXr1tXcuXN18eJFU+C1ZcuWAvueO3dOmZmZppA274EaeUJCQvTbb7/d9HMNCQnR8ePH5eTkZHZ58bX279+vLl266J133rlheFhctWvX1o8//qiXXnrJtOxW30tBQUGKj49XVlbWDWf7/fDDD/r444/Vrl07SdLRo0f1999/m23z5JNPytfXVwsXLtQ333yjrl27FpjNeq2bnecXX3xRQ4YM0bRp07Rnzx7TpdPX+uWXX0wzYQEAAGAbLmZeVPQ/Cfyk/DpU/NuGA3cdl/fC6urXr68ePXooNjbWbPmgQYO0du1ajRkzRr///rvi4+M1ffp0s4cw+Pv7a8OGDfrzzz8LBBN5mjVrpqZNm6pLly5avXq1UlNT9d133ykxMVFS7v35/ve//2nw4MHauXOn9u3bp+XLl5s9lfZWKlSoIFdXVyUmJuqvv/5Senr6Tbf18/NT6dKlFRsbq4MHD2r58uUaM2ZMkY918eJF9e/fX0lJSTp8+LA2bdqkbdu2me7Jl1dPv379blhP7dq11aZNG7322mvaunWrkpOT1bt371vOAGvevLkyMzNNT+bNExoaqj179mj37t2mh1KEhoZq3rx5CgkJueF93vIU5fwVxXvvvaf//ve/2r9/v/bs2aMVK1aYPo/w8HA5ODjo1Vdf1d69e5WQkKCJEyea7f/444/Lzc1N77zzjvbv368vv/zS9MCYa4/x+eefKzo6Wnv27FFKSoq++uorvfvuu5Jyn0jduHFjdezYUStXrtShQ4e0efNmvfvuu9q+fbsuXryoDh06KDg4WH369NHx48dNr9s1YMAAffbZZ4qPj9e+ffv0/vvv6+effy50Fmf//v2VkZGhbt26afv27dq3b5/mzp1rmgFas2ZNzZ07VykpKdq6dat69OhR4HvDYDAoPDxcs2bNUlJS0i0v7b3ZeX7ggQfUuXNnvf3222rdurWqVKlitl/eZdOtW7cu7kcDAACAuyhmQAyBn8zrAGwRoR9swpgxYwpclhgSEqKFCxdqwYIFCgwM1HvvvafRo0ebXQY8evRoHTp0SDVq1Cj0EsDFixfr0UcfVffu3VW3bl0NGTLENPMoKChI69ev18GDB9WsWTM1bNhQI0aMMN0/rSicnJw0bdo0zZo1S5UrV9azzz57020ffPBBzZkzR19//bXq1q2rcePGFQihCuPo6KhTp06pZ8+eCggI0PPPP6+2bdtq1KhRpnq+//577du3T0899dQN64mLi5Ovr6+aNWumzp07q0+fPqpQoUKhxy1Xrpw6d+5supdbnsDAQJUvX14NGjQwBXzNmjXT1atXb3k/v6Kev1spXbq0oqKiFBQUpKZNm8rR0VELFiyQJHl4eOibb77R3r171bBhQw0fPlzjx483279s2bL64osvlJCQoPr162v+/PmKjo422yYsLMz0oIlHH31UTzzxhCZPnqyqVatKyg3CEhIS1LRpU/Xq1UsBAQHq1q2bDh06pIoVK+qvv/7Sr7/+qnXr1qly5cqqVKmS6XW7evTooaioKA0ePFghISGmp0Bff+/Fa5UrV07r1q3T+fPn1axZMz3yyCP69NNPTbP+Zs+erTNnzqhhw4Z66aWXNHDgwBt+b/To0UN79+5VpUqVCp3NKRV+nl999VVduXLF7OE2ef773//Kz8/vlk84BgAAQMn64+AfBH7X1QHYIoPxdm6ShhKTkZEhb29vpaenF5gxdenSJaWmpqpatWqF/pGPW8vJyVFGRsZtX957v9i9e7datmyp/fv3y9PT09rduW2HDh1StWrVtGPHDgUHB1u7OxbVqlUr+fj4aO7cuXf9WJYYN/PmzdMbb7yhY8eOFbhE+LHHHlNkZKTCw8Nvuj8/B2EvsrKylJCQoHbt2t30QTsAiobxBNw9eePrwJUDqhVUq9j722vg5+bhpn8s+Eex28HdZRxp+3HX7fzOKiwnuh739ANQZPXr19eECRN06NAh1a9f39rdue9duHBBM2fOVFhYmBwdHTV//nytWbNGq1evtnbXbunChQtKTU1VTEyM/vnPfxYI/E6cOKGuXbuqe/fuVuohAAAAbqZmvRvf57ow9hz4AbaKKU0AiuXll18m8LMReZcUP/XUU3rkkUf0zTffaPHixWrZsqW1u3ZLEyZMUHBwsCpWrKioqKgC6ytUqKAhQ4YU+ynTAAAAsD0EfoB1MNMPwH3H39+/wD0k70Wurq5as2aNtbtxW6KjowvcNxEAAAD2h8APsB5m+gEAAAAAAIsj8AOsi9APAAAAAABYFIEfYH2EfgAAAAAAwGII/ADbQOgHAAAAAAAsgsAPsB2EfgAAAAAA4I4R+AG2hdAPAAAAAADcEQI/wPY4WbsDsLwjR47o77//LrHjlS9fXn5+fiV2PFvl7++vyMhIRUZGFnmfiIgInT17VsuWLSvS9klJSWrevLnOnDmjMmXK3FY/AQAAAMCSCPwA20ToZ2eOHDmiOnXq6MKFCyV2TDc3N6WkpBQ5+IuIiFB8fHyB5WFhYUpMTCxSG6GhoQoODtbUqVOL01UAAAAAgAUR+AG2i9DPzvz999+6cOGCvvjiC9WpU6fQbTMzM9W/f38dOHBAH3/8sQIDA4t9vBUrVmjkyJH6+++/izXbr02bNoqLizNb5uzsXOzj36krV66odOnSJX5cAAAAALjXEfgBto3Qz07VqVNHISEhN11/7tw5tWnTRocOHdK6dev02GOPFfsYP/74oyZMmHBb/XN2dpaPj88N1yUlJal169Zau3atnnrqKUnSpEmTFBMTo927dysqKkrff/+9vv/+e/373/+WJKWmpsrf31979+7V4MGDtWHDBrm7u6t169aaMmWKypcvLyl3hmBgYKBKly6tzz//XPXq1dOoUaPUvHlzLVu2TGPGjNHevXsVHBysuLg41a5dW5J04MABvfXWW9qyZYsyMzNVp04dxcTEqGXLlkWu+erVq3r77bc1e/ZsOTo66tVXX5XRaDTbxmg06sMPP9TMmTOVlpamgIAAjRgxQl27dr1hm6dOnVL//v31ww8/6PTp06pRo4beeecdde/eXZL0+eef680339SxY8fMQtUuXbrI3d1dn3/+uXbt2qXIyEht375dBoNBtWrV0qxZs9SoUaMi1wYAAADg/tG2VluVKlVKqi0Nem7QHbXVYWoHfTH1iztq44Wfih8WmrFAHcaRxltvBJQwHuRxH8oL/H755RetXr36tgO/Vq1aqUaNGhbvX2hoqCIjI/XSSy8pPT1du3bt0vDhw/Xpp5+qUqVK+ve//63GjRvrtddeU1pamtLS0uTr66u0tDQ1a9ZMwcHB2r59uxITE/XXX3/p+eefN2s/Pj5eTk5O2rRpk2bNmmVa/v777+vDDz/U9u3b5eTkpF69epnWnT9/Xu3atdOaNWu0Y8cOhYWFqUOHDjpy5EiR65o0aZJmz56tzz77TBs3btTp06e1dOlSs23effddxcXFacaMGdqzZ4/efPNNvfjii/r+++9v2OalS5f0yCOPaMWKFfrll1/Up08fvfTSS9q6dask6bnnntPVq1e1fPly0z5///23VqxYoVdeeUWS1KNHD1WpUkXbtm1TcnKyhg0blvsLHAAAAAAA3LOY6XefsWTgFxgYqHHjxqlp06bFbmPFihXy8PAwWzZ06FCNGDFCUm4At2bNGvXp00d79uzRSy+9pE6dOkmSvL29Vbp0abm5uZnNFpwxY4ZCQkI0duxY07LZs2fL19dXv//+uwICcqd516xZ02yG4vHjxyXlBm7NmjWTg4ODhg0bpvbt2+vSpUtycXFRgwYN1KBBA9M+77//vpYuXarly5erf//+Rap56tSpioqKUpcuXSRJM2fO1MqVK03rMzMzNXnyZK1bt06NGzeWJFWvXl0bN27UrFmz1KxZswJtPvTQQxo8eLDp/YABA5SYmKivv/5ajz/+uFxdXRUeHq64uDg999xzkqR58+apSpUqCg0NlZR7H8i3335bDz/8sCSpVq1aRaoHAAAAAADYLkK/+4ilA7/ExETt27fvtvrSvHlzzZgxw2xZ2bJlTV+XLl1aX3zxhYKCglS1atUiPbAjOTlZ69evLxAmSrmX5+aFfje7bLVevXqmrytVqiRJOnHihPz8/JSZmalRo0ZpxYoVOnbsmLKzs3Xx4sUiz/RLT09XWlqaKcyTJCcnJzVq1Mh0ie/evXt16dIltWrVymzfK1euqGHDhjds9+rVqxo3bpy++uor/fnnn7p8+bIuX74sd3d30zavvfaaHn30Uf3555966KGHFBcXp4iICBkMBknSW2+9pd69e2vu3Llq2bKlnnvuubsygxMAAAAAAJQcQr/7xN0I/Dw9PW+7P+7u7qpZs2ah22zevFmSdPr0aZ0+fdosyLqRnJwcdejQQePHjy+wLi/Eyzv2jVx7SWteIJaTkyNJevvtt7Vy5UpNnDhRNWvWlKurq7p27aorV64U2qfiyDvWt99+q4ceeshs3c0ecjJp0iRNmTJFU6dOVf369eXu7q7IyEizfjVs2FANGjTQ559/rrCwMO3evVvffPONaX10dLTCw8P17bff6rvvvtPIkSO1YMEC08xKAAAAAABw7yH0uw/YWuBXFAcOHNCbb76pTz/9VAsXLlTPnj21du1aOTjk3oaydOnSunr1qtk+ISEhWrx4sfz9/eXkZNlv7R9++EERERGmIOz8+fM6dOhQkff39vZWpUqVtGXLFtPl0NnZ2UpOTjY9cKVu3bpydnbWkSNHbngp78369eyzz+rFF1+UlBsc7tu3r8CTm3v37q0pU6bozz//VMuWLeXr62u2PiAgQAEBAXrzzTfVvXt3xcXFEfoBAAAAAHAP40Eeds5WA7/Lly/r+PHjZq+///5bUu4lqy+99JJat26tV155RXFxcfrll180adIk0/7+/v7aunWrDh06pL///ls5OTnq16+fTp8+re7du+vHH3/UwYMHtWrVKvXq1atAQFhcNWvW1JIlS7Rz507t2rVL4eHhppl5RfXGG29o3LhxWrp0qX799Vf17dtXZ8+eNa339PTU4MGD9eabbyo+Pl4HDhzQjh079NFHHyk+Pv6m/Vq9erU2b96slJQU/fOf/zTdo/BaPXr00J9//qlPP/3U7AElFy9eVP/+/ZWUlKTDhw9r06ZN2rZtW4HQEAAAAAAA3FuY6WenUlJSlJmZqf79++vAgQP6+OOP5eTkpJ9++qlY7fzyyy/q27evatSooXHjxhW4h19KSspt9S8xMdHskltJql27tn799Vd98MEHOnTokOkSVB8fH/3nP//R888/r1atWik4OFiDBw/Wyy+/rLp16+rixYtKTU2Vv7+/Nm3apKFDhyosLEyXL19W1apV1aZNG9MMwds1ZcoU9erVS08++aTKly+voUOHKiMjo1htDBo0SGlpaYqIiJCDg4N69eqlTp06KT093bTNmDFjVKFCBcXExOjgwYMqU6aMQkJC9M4779ywzREjRig1NVVhYWFyc3NTnz591LFjR7M2JcnLy0tdunTRt99+q44dO5qWOzo66tSpU+rZs6f++usvlS9fXp07d9aoUaOKVRsAANbw/+/GAZhxdZXmz5e8vaWLF63dG/v3/29PDQCwQQajkR/TtiwjI0Pe3t5KT0+Xl5eX2bpLly4pNTVV1apVk4uLi6TcJ7HWqVNHFy5cKLE+urm5KSUlRX5+fiV2TEvLyclRRkaGvLy87jggtFWtWrVSnTp1NG3aNGt3BXbCFsbNjX4OAveirKwsJSQkqF27dmb3mEXhCP1wI66uWZo/P0Hdu7fTxYuMp7uNvybvL/y+AizrdsZUYTnR9ZjpZ2f8/PyUkpJiulS2JJQvX/6eDvzs3enTp7Vq1SqtW7dO06dPt3Z3AAAAAABACSD0s0N+fn6EcDAJCQnRmTNnNH78eNWuXdva3QEAAAAAACWA0A+wc8V5yjAAAAAAALAP9nnzMgAAAAAAAOA+RuhnB3gWC4D7FT//AAAAAODGCP3uYY6OjpKkK1euWLknAGAdeU8q5+lxAAAAAGCOe/rdw5ycnOTm5qaTJ0+qVKlScnAgw71dOTk5unLlii5dusTnCBSRNceN0WjUhQsXdOLECZUpU8b0jyAAAAAAgFyEfvcwg8GgSpUqKTU1VYcPH7Z2d+5pRqNRFy9elKurqwwGg7W7A9wTbGHclClTRj4+PlY5NgAAAADYMkK/e1zp0qVVq1YtLvG9Q1lZWdqwYYOaNm3KZYJAEVl73JQqVYoZfgAAAABwE4R+dsDBwUEuLi7W7sY9zdHRUdnZ2XJxcSH0A4qIcQMAAAAAtoublwEAAAAAAAB2htAPAAAAAAAAsDOEfgAAAAAAAICdIfQDAAAAAAAA7AyhHwAAAAAAAGBnCP0AAAAAAAAAO0PoBwAAAAAAANgZQj8AAAAAAADAzhD6AQAAAAAAAHaG0A8AAAAAAACwM4R+AAAAAAAAgJ0h9AMAAAAAAADsDKEfAAAAAAAAYGcI/QAAAAAAAAA7Q+gHAAAAAAAA2BlCPwAAAAAAAMDOWDT0O3TokAwGg3bu3GnJZiVJSUlJMhgMOnv2rEXbDQ0NVWRkpEXbBAAAAAAAAKypWKFfRESEDAaD6VWuXDm1adNGP//8syTJ19dXaWlpCgwMtHhHn3zySaWlpcnb29vibQMAAAAAAAD2pNgz/dq0aaO0tDSlpaVp7dq1cnJy0jPPPCNJcnR0lI+Pj5ycnG64r9FoVHZ29m11tHTp0vLx8ZHBYLit/QEAAAAAAID7RbFDP2dnZ/n4+MjHx0fBwcEaOnSojh49qpMnTxa4vDfvktyVK1eqUaNGcnZ21g8//KDQ0FANGDBAkZGReuCBB1SxYkV98sknyszM1CuvvCJPT0/VqFFD3333nem411/eO2fOHJUpU0YrV65UnTp15OHhYQok82RnZ2vgwIEqU6aMypUrp6FDh+rll19Wx44dzWrKycnRkCFDVLZsWfn4+Cg6Otps/eTJk1W/fn25u7vL19dXffv21fnz503r8/qyYsUK1a5dW25uburatasyMzMVHx8vf39/PfDAAxowYICuXr1a6Od7+fJlZWRkmL0AAAAAAACA4rije/qdP39e8+bNU82aNVWuXLmbbjdkyBDFxMQoJSVFQUFBkqT4+HiVL19eP/74owYMGKDXX39dzz33nJ588kn99NNPCgsL00svvaQLFy7ctN0LFy5o4sSJmjt3rjZs2KAjR45o8ODBpvXjx4/XvHnzFBcXp02bNikjI0PLli0r0E58fLzc3d21detWTZgwQaNHj9bq1atN6x0cHDRt2jT98ssvio+P17p16zRkyJACfZk2bZoWLFigxMREJSUlqXPnzkpISFBCQoLmzp2rTz75RIsWLSr0M42JiZG3t7fp5evrW+j2AAAAAAAAwPWKHfqtWLFCHh4e8vDwkKenp5YvX66vvvpKDg43b2r06NFq1aqVatSoYQoHGzRooHfffVe1atVSVFSUXF1dVb58eb322muqVauW3nvvPZ06dcp0v8AbycrK0syZM9WoUSOFhISof//+Wrt2rWl9bGysoqKi1KlTJz388MOaPn26ypQpU6CdoKAgjRw5UrVq1VLPnj3VqFEjs3YiIyPVvHlzVatWTU8//bTGjBmjhQsXFujLjBkz1LBhQzVt2lRdu3bVxo0b9dlnn6lu3bp65pln1Lx5c61fv77QzzcqKkrp6emm19GjRwvdHgAAAAAAALjejW++V4jmzZtrxowZkqTTp0/r448/Vtu2bfXjjz/edJ9GjRoVWJY340/KvRdguXLlVL9+fdOyihUrSpJOnDhx03bd3NxUo0YN0/tKlSqZtk9PT9dff/2lxx57zOw4jzzyiHJycm7al+vbkaT169dr7Nix2rt3rzIyMpSdna1Lly4pMzNT7u7uN+xLxYoV5e/vLw8PD7NlhdUj5V4+7ezsXOg2AAAAAAAAQGGKPdPP3d1dNWvWVM2aNfXYY4/ps88+U2Zmpj799NNC97leqVKlzN4bDAazZXkP7Lg+oLtVG0ajscCya12//mbt5B338OHDateunQIDA7V48WIlJyfro48+kpQ7u6+o9VzfLgAAAAAAAHC33NE9/aTcIMvBwUEXL160RH8sxtvbWxUrVjSbgXj16lXt2LGjWO1s375d2dnZmjRpkp544gkFBATo2LFjlu4uAAAAAAAAYDHFvrz38uXLOn78uCTpzJkzmj59us6fP68OHTpYvHN3asCAAYqJiVHNmjX18MMPKzY2VmfOnCkw+68wNWrUUHZ2tmJjY9WhQwdt2rRJM2fOvIu9BgAAAAAAAO5MsWf6JSYmqlKlSqpUqZIef/xxbdu2TV9//bVCQ0PvQvfuzNChQ9W9e3f17NlTjRs3loeHh8LCwuTi4lLkNoKDgzV58mSNHz9egYGBmjdvnmJiYu5irwEAAAAAAIA7YzDe6CZ3dionJ0d16tTR888/rzFjxli7O0WSkZEhb29vpaeny8vLy9rdsVtZWVlKSEhQu3btCtyLEcCNMW4Ay2E83Z5iXLyB+4ira5bmz09Q9+7tdPEi4+luu3/+moTE7yvA0m5nTBUnJyr25b33ksOHD2vVqlVq1qyZLl++rOnTpys1NVXh4eHW7hoAAAAAAABw19zxgzxsmYODg+bMmaNHH31UTZo00e7du7VmzRrVqVPH2l0DAAAAAAAA7hq7nunn6+urTZs2WbsbAAAAAAAAQImy65l+AAAAAAAAwP2I0A8AAAAAAACwM4R+AAAAAAAAgJ0h9AMAAAAAAADsDKEfAAAAAAAAYGcI/QAAAAAAAAA7Q+gHAAAAAAAA2BlCPwAAAAAAAMDOEPoBAAAAAAAAdobQDwAAAAAAALAzhH4AAAAAAACAnSH0AwAAAAAAAOwMoR8AAAAAAABgZwj9AAAAAAAAADtD6AcAAAAAAADYGUI/AAAAAAAAwM4Q+gEAAAAAAAB2htAPAAAAAAAAsDOEfgAAAAAAAICdIfQDAAAAAAAA7AyhHwAAAAAAAGBnCP0AAAAAAAAAO+Nk7Q4AAAAAt8NotHYPYIuysqSEBCk9XSpVytq9AQDAepjpBwAAAAAAANgZQj8AAAAAAADAzhD6AQAAAAAAAHaG0A8AAAAAAACwM4R+AAAAAAAAgJ0h9AMAAAAAAADsjJO1OwAAAGzLN98Ub/uvvnpf8+aNUI8eY/TCC+8W+3gXLpxTdHQbHTnyi0aPXq2AgMeK3cbvv/+o995rJT+/QEVHJ8rNzbPYbVizDqMx97+xsckaMSLsnq0jz71+PvLc7Tr+8Y9iN4cicHWV5s+XvL2lixet3RvAvjC+YG15/8+EomGmHwAAuG33QzBTFJaoQ5LGjn32nq/DXs6HLdQBAABwJwj9AADAbSGYyWWJOvbvT5YkValS956uw17Ohy3UAQAAcKcI/QAAQLERzOSyVB1jxz4rSYqKWnJP12Ev58PadQAAAFgCoR8AACgWgplclqyjSpW6kiRXV49it2FLddjL+SDwAwAA9oDQDwAAFBnBTC5L1xEVtaTY+0u2V4e9nA8CPwAAYA94ei8AACgSgplcd6MOV1eXYj+NzhbrsJfzQeAHAADsATP9AADALRHM5KKOfNSRj8APAADYIkI/AABQKIKZXNSRjzryEfgBAABbRegHAABuimAmF3Xko458BH4AAMCWEfoBAIAbIpjJRR35qCOfJeoAAAC4mwj9AABAAQQzuagjH3Xks1QdAAAAdxOhHwAAMEMwk4s68lFHPkvWAQAAcDcR+gEAADMEM9RxLerIZ+k6AAAA7iZCPwAAYIZghjryUEc+W6gDAACgOAj9AACAGYIZ6pCo41q2UAcAAEBxEfoBAIA7QjCTjzryUUcuAj8AAGAthH4AAOC2Eczks0QdS5Z8aBd12Mv5sIU6AAAAbhehHwAAuC0EM/ksUYckLVz4/j1fh72cD1uoAwAA4E4Q+gEAgGIjmMlnqRl+kvT88+/e03XYy/mwhToAAADuFKEfAAAoFoKZfJaqY+HC9yVJnTu/Xez9bakOezkf1q4DAADAEgj9AABAkRHM5LNkHc8/X/waJNurw17OB4EfAACwB4R+AACgSAhm8lm6Dmb4UQcAAIClEfoBAIBbIpjJRx35qCMXgR8AALBFhH4AAKBQBDP5qCMfdeQi8AMAALaK0A8AANwUwUw+6shHHbkI/AAAgC0j9AMAADdEMJOPOvJRRy4CPwAAYOsI/W4gOjpaFStWlMFg0LJlyyzadkREhDp27GjRNgEAsDSCmXzUkY86clmqDgAAgLvJrkK/o0eP6tVXX1XlypVVunRpVa1aVW+88YZOnTpV5DZSUlI0atQozZo1S2lpaWrbtu1d7DEAALaHYCYfdeSjjlyWrAMAAOBuspvQ7+DBg2rUqJF+//13zZ8/X/v379fMmTO1du1aNW7cWKdPny5SOwcOHJAkPfvss/Lx8ZGzs/Nt9ScrK+u29gMAwNoIZnJRRz7qyGXpOgAAAO4muwn9+vXrp9KlS2vVqlVq1qyZ/Pz81LZtW61Zs0Z//vmnhg8frl9//VVubm768ssvTfstWbJELi4u2r17t6Kjo9WhQwdJkoODgwwGgyQpJydHo0ePVpUqVeTs7Kzg4GAlJiaa2jh06JAMBoMWLlyo0NBQubi46IsvvtDVq1f11ltvqUyZMipXrpyGDBkio9FYsh8MAADFRDBDHdeijlx3ow4AAIC7yS5Cv9OnT2vlypXq27evXF1dzdb5+PioR48e+uqrr1S7dm1NnDhRffv21eHDh3Xs2DG99tprGjdunOrXr6/BgwcrLi5OkpSWlqa0tDRJ0r///W9NmjRJEydO1M8//6ywsDD94x//0L59+8yONXToUA0cOFApKSkKCwvTpEmTNHv2bH322WfauHGjTp8+raVLlxZay+XLl5WRkWH2AgCgJBHMUEce6shlK3UAAAAUh5O1O2AJ+/btk9FoVJ06dW64vk6dOjpz5oxOnjypvn37KiEhQS+99JJKly6tRx55RG+88YYkycPDQ2XKlJGUGxbmmThxooYOHapu3bpJksaPH6/169dr6tSp+uijj0zbRUZGqnPnzqb3U6dOVVRUlLp06SJJmjlzplauXFloLTExMRo1alTxPwQAACyEYIY6JOrIYyt1AAAAFJddhH63kndJbd7lurNnz1ZAQIAcHBz0yy+/mJbfSEZGho4dO6YmTZqYLW/SpIl27dpltqxRo0amr9PT05WWlqbGjRubljk5OalRo0aFXuIbFRWlt956y+z4vr6+RagSAADrIJjJd6d1XLx4XtHRz9zzddjL+bCVOgAAAG6HXVzeW7NmTRkMBu3du/eG63/99Vc98MADKl++vCRp165dyszMVGZmpo4fP16kY1wfDBqNxgLL3N3db6P35pydneXl5WX2AgDAVhHM5LvTOiQpJqbzPV+HvZwPW6kDAADgdtlF6FeuXDm1atVKH3/8sS5evGi27vjx45o3b55eeOEFGQwGnT59WhERERo+fLheeeUV9ejRo8A+1/Ly8lLlypW1ceNGs+WbN2++6eXEkuTt7a1KlSppy5YtpmXZ2dlKTk6+zSoBALAtBDP5LDHDT5L++GPvPV2HvZwPW6kDAADgTthF6CdJ06dP1+XLlxUWFqYNGzbo6NGjSkxMVKtWrfTQQw/pgw8+kCT961//kq+vr959911NnjxZRqNRgwcPLrTtt99+W+PHj9dXX32l3377TcOGDdPOnTtN9wK8mTfeeEPjxo3T0qVL9euvv6pv3746e/aspUoGAMBqCGbyWaKOmJjcewK/885/7+k67OV82EIdAAAAd8pu7ulXq1Ytbd++XdHR0XrhhRd06tQp+fj4qGPHjho5cqTKli2rzz//XAkJCdqxY4ecnJzk5OSkefPm6cknn1T79u3Vrl27G7Y9cOBAZWRkaNCgQTpx4oTq1q2r5cuXq1atWoX2adCgQUpLS1NERIQcHBzUq1cvderUSenp6XfjIwAAoEQQzOSzVB0nT+6XJNWs+Uix27ClOuzlfFi7DgAAAEuwm9BPkqpWraq4uLibru/Zs6d69uxptuyRRx7R5cuXTe87duxY4EEbDg4Oeu+99/Tee+/dsF1/f/8bPpzDyclJU6dO1dSpU4tRBQAAtotgJp8l6xgzZqWkv4rdhq3VYS/ng8APAADYA7u5vBcAANxdBDP5LF0HM/yoAwAAwNII/QAAwC0RzOSjjlzUkY/ADwAA2CJCPwAAUCiCmXzUkYs68hH4AQAAW0XoBwAAbopgJh915KKOfAR+AADAlhH6AQCAGyKYyUcduagjH4EfAACwdYR+AACgAIKZfNSRizryWaoOAACAu4nQDwAAmCGYyUcduagjnyXrAAAAuJsI/QAAgBmCmVzUkYs68lm6DgAAgLuJ0A8AAJghmKGOPNSRzxbqAAAAKA5CPwAAYIZghjok6riWLdQBAABQXIR+AADADMEMdVBHPluoAwAA4HYQ+gEAgDtCMJPLEnXs359sF3XYy/mwhToAAABuF6EfAAC4bQQzuSxRhySNHfvsPV+HvZwPW6gDAADgThD6AQCA20Iwk8tSM/wkqUqVuvd0HfZyPmyhDgAAgDtF6AcAAIqNYCaXpeoYO/ZZSVJU1JJ7ug57OR/WrgMAAMASCP0AAECxEMzksmQdVarUlSS5unoUuw1bqsNezgeBHwAAsAeEfgAAoMgIZnJZuo6oqCXF3l+yvTrs5XwQ+AEAAHvgZO0OAACAewPBTK67UYerq4uMxuK1YYt12Mv5IPADAAD2gJl+AADglghmclFHPurIR+AHAABsEaEfAAAoFMFMLurIRx35CPwAAICtIvQDAAA3RTCTizryUUc+Aj8AAGDLCP0AAMANEczkoo581JHPEnUAAADcTYR+AACgAIKZXNSRjzryWaoOAACAu4nQDwAAmCGYyUUd+agjnyXrAAAAuJsI/QAAgBmCGeq4FnXks3QdAAAAd5PBaDQard0J3FxGRoa8vb2Vnp4uLy8va3fHbmVlZSkhIUHt2rVTqVKlrN0d4J7AuAEsh/EEWA7jCbh7GF+AZd3OmCpOTsRMPwAAAAAAAMDOEPoBAAAAAAAAdobQDwAAAAAAALAzhH4AAAAAAACAnSH0AwAAAAAAAOwMoR8AAAAAAABgZwj9AAAAAAAAADvjZO0OoGji4uLk6upq7W7YLYPBoAoVKmjOnDkyGo3W7g5wT2DcAJbDeAIsp7jjqU+fPiXQKwAASh4z/QAAAAAAAAA7Q+gHAAAAAAAA2BlCPwAAAAAAAMDOEPoBAAAAAAAAdobQDwAAAAAAALAzhH4AAAAAAACAnSH0AwAAAAAAAOwMoR8AAAAAAABgZwj9AAAAAAAAADtD6AcAAAAAAADYGUI/AAAAAAAAwM4Q+gEAAAAAAAB2htAPAAAAAAAAsDOEfgAAAAAAAICdIfQDAAAAAAAA7AyhHwAAAAAAAGBnCP0AAAAAAAAAO0PoBwAAAAAAANgZQj8AAAAAAADAzhD6AQAAAAAAAHaG0A8AAAAAAACwM4R+AAAAAAAAgJ0h9AMAAAAAAADsDKEfAAAAAAAAYGcI/QAAAAAAAAA7Q+gHAAAAAAAA2Bm7Cv38/f01derUYu+XlJQkg8Ggs2fP3nSbOXPmqEyZMrfdNwAAAAAAAKCk3JXQ7/jx4xowYICqV68uZ2dn+fr6qkOHDlq7du3dONwde/LJJ5WWliZvb29rdwUAAAAAAAC4Y06WbvDQoUNq0qSJypQpowkTJigoKEhZWVlauXKl+vXrp19//dXSh7wjWVlZKl26tHx8fKzdFQAAAAAAAMAiLD7Tr2/fvjIYDPrxxx/VtWtXBQQEqF69enrrrbe0ZcsWSdLkyZNVv359ubu7y9fXV3379tX58+dNbeRdSrtixQrVrl1bbm5u6tq1qzIzMxUfHy9/f3898MADGjBggK5evWp2/HPnzik8PFweHh6qXLmyYmNjzdYbDAbNnDlTzz77rNzd3fX+++/f8PLeOXPmyM/PT25uburUqZNOnTpVoNb3339fFSpUkKenp3r37q1hw4YpODjYbJu4uDjVqVNHLi4uevjhh/Xxxx/f4ScMAAAAAAAAFM6iod/p06eVmJiofv36yd3dvcD6vHviOTg4aNq0afrll18UHx+vdevWaciQIWbbXrhwQdOmTdOCBQuUmJiopKQkde7cWQkJCUpISNDcuXP1ySefaNGiRWb7ffjhhwoKCtJPP/2kqKgovfnmm1q9erXZNiNHjtSzzz6r3bt3q1evXgX6uXXrVvXq1Ut9+/bVzp071bx5c73//vtm28ybN08ffPCBxo8fr+TkZPn5+WnGjBlm23z66acaPny4PvjgA6WkpGjs2LEaMWKE4uPjb/oZXr58WRkZGWYvAAAAAAAAoDgsennv/v37ZTQa9fDDDxe6XWRkpOnratWqacyYMXr99dfNZsFlZWVpxowZqlGjhiSpa9eumjt3rv766y95eHiobt26at68udavX68XXnjBtF+TJk00bNgwSVJAQIA2bdqkKVOmqFWrVqZtwsPDzcK+1NRUs/79+9//VlhYmFk7mzdvVmJiommb2NhYvfrqq3rllVckSe+9955WrVplNmNxzJgxmjRpkjp37myqde/evZo1a5ZefvnlG342MTExGjVqVKGfHwAAAAAAAFAYi870MxqNknIvoS3M+vXr1apVKz300EPy9PRUz549derUKWVmZpq2cXNzMwV+klSxYkX5+/vLw8PDbNmJEyfM2m7cuHGB9ykpKWbLGjVqVGj/UlJSbtjOtX777Tc99thjZsuufX/y5EkdPXpUr776qjw8PEyv999/XwcOHLjpsaOiopSenm56HT16tNC+AgAAAAAAANez6Ey/WrVqyWAwKCUlRR07drzhNocPH1a7du30r3/9S2PGjFHZsmW1ceNGvfrqq8rKyjJtV6pUKbP9DAbDDZfl5OTcsl/Xh5A3uvT4WnnhZXHbvXa/vH59+umnevzxx822c3R0vGmbzs7OcnZ2LtLxAQAAAAAAgBux6Ey/smXLKiwsTB999JHZrL08Z8+e1fbt25Wdna1JkybpiSeeUEBAgI4dO2axPuQ9LOTa97e63Ph6devWvWE716pdu7Z+/PFHs2Xbt283fV2xYkU99NBDOnjwoGrWrGn2qlatWrH6AwAAAAAAABSHRWf6SdLHH3+sJ598Uo899phGjx6toKAgZWdna/Xq1ZoxY4bmz5+v7OxsxcbGqkOHDtq0aZNmzpxpseNv2rRJEyZMUMeOHbV69Wp9/fXX+vbbb4vVxsCBA/Xkk0+a2lm1apXZ/fwkacCAAXrttdfUqFEjPfnkk/rqq6/0888/q3r16qZtoqOjNXDgQHl5ealt27a6fPmytm/frjNnzuitt96ySL0AAAAAAADA9Sw600/KfVjFTz/9pObNm2vQoEEKDAxUq1attHbtWs2YMUPBwcGaPHmyxo8fr8DAQM2bN08xMTEWO/6gQYOUnJyshg0bmh6kERYWVqw2nnjiCf3nP/9RbGysgoODtWrVKr377rtm2/To0UNRUVEaPHiwQkJClJqaqoiICLm4uJi26d27t/7zn/9ozpw5ql+/vpo1a6Y5c+Yw0w8AAAAAAAB3lcFY1BvY4ZZatWolHx8fzZ0712JtZmRkyNvbW1OnTpWrq6vF2oU5g8GgChUq6MSJE0W+pyNwv2PcAJbDeAIsp7jjqU+fPiXQK8A+ZGVlKSEhQe3atStwz30AxXc7YyovJ0pPT5eXl1eh21r88t77xYULFzRz5kyFhYXJ0dFR8+fP15o1a7R69Wprdw0AAAAAAAD3OUK/22QwGJSQkKD3339fly9fVu3atbV48WK1bNnS2l0DAAAAAADAfY7Q7za5urpqzZo11u4GAAAAAAAAUIDFH+QBAAAAAAAAwLoI/QAAAAAAAAA7Q+gHAAAAAAAA2BlCPwAAAAAAAMDOEPoBAAAAAAAAdobQDwAAAAAAALAzhH4AAAAAAACAnSH0AwAAAAAAAOwMoR8AAAAAAABgZwj9AAAAAAAAADtD6AcAAAAAAADYGUI/AAAAAAAAwM4Q+gEAAAAAAAB2htAPAAAAAAAAsDOEfgAAAAAAAICdIfQDAAAAAAAA7AyhHwAAAAAAAGBnCP0AAAAAAAAAO0PoBwAAAAAAANgZQj8AAAAAAADAzhD6AQAAAAAAAHaG0A8AAAAAAACwM07W7gCK5pVXXpGXl5e1u2G3srKylJCQoIiICJUqVcra3QHuCYwbwHIYT4DlMJ4AAMjFTD8AAAAAAADAzhD6AQAAAAAAAHaG0A8AAAAAAACwM4R+AAAAAAAAgJ0h9AMAAAAAAADsDKEfAAAAAAAAYGcI/QAAAAAAAAA7Q+gHAAAAAAAA2BlCPwAAAAAAAMDOEPoBAAAAAAAAdobQDwAAAAAAALAzhH4AAAAAAACAnXGydgdQOKPRKEnKyMiwck/sW1ZWli5cuKCMjAyVKlXK2t0B7gmMG8ByGE+A5TCegLuH8QVY1u2Mqbx8KC8vKgyhn407d+6cJMnX19fKPQEAAAAAAIAtOHfunLy9vQvdxmAsSjQIq8nJydGxY8fk6ekpg8Fg7e7YrYyMDPn6+uro0aPy8vKydneAewLjBrAcxhNgOYwn4O5hfAGWdTtjymg06ty5c6pcubIcHAq/ax8z/Wycg4ODqlSpYu1u3De8vLz45QUUE+MGsBzGE2A5jCfg7mF8AZZV3DF1qxl+eXiQBwAAAAAAAGBnCP0AAAAAAAAAO0PoB0hydnbWyJEj5ezsbO2uAPcMxg1gOYwnwHIYT8Ddw/gCLOtujyke5AEAAAAAAADYGWb6AQAAAAAAAHaG0A8AAAAAAACwM4R+AAAAAAAAgJ0h9AMAAAAAAADsDKEfAAAAALtnMBi0bNkya3cDAIASQ+gHuxATE6NHH31Unp6eqlChgjp27KjffvvNbBuj0ajo6GhVrlxZrq6uCg0N1Z49e0zrT58+rQEDBqh27dpyc3OTn5+fBg4cqPT0dNM2hw4d0quvvqpq1arJ1dVVNWrU0MiRI3XlypUSqxW4myIiImQwGPSvf/2rwLq+ffvKYDAoIiKi5DsG3GMYS8DdFxERoY4dO1q7G4BdOHHihP75z3/Kz89Pzs7O8vHxUVhYmP73v/9Zu2vAPSXv/wHHjRtntnzZsmUyGAwl3h9CP9iF77//Xv369dOWLVu0evVqZWdnq3Xr1srMzDRtM2HCBE2ePFnTp0/Xtm3b5OPjo1atWuncuXOSpGPHjunYsWOaOHGidu/erTlz5igxMVGvvvqqqY1ff/1VOTk5mjVrlvbs2aMpU6Zo5syZeuedd0q8ZuBu8fX11YIFC3Tx4kXTskuXLmn+/Pny8/O7o7azsrLutHvAPeNujiUAACypS5cu2rVrl+Lj4/X7779r+fLlCg0N1enTp63dNeCe4+LiovHjx+vMmTPW7gqhH+xDYmKiIiIiVK9ePTVo0EBxcXE6cuSIkpOTJeXO8ps6daqGDx+uzp07KzAwUPHx8bpw4YK+/PJLSVJgYKAWL16sDh06qEaNGnr66af1wQcf6JtvvlF2drYkqU2bNoqLi1Pr1q1VvXp1/eMf/9DgwYO1ZMkSq9UOWFpISIj8/PzMvq+XLFkiX19fNWzY0LQsMTFR//d//6cyZcqoXLlyeuaZZ3TgwAHT+kOHDslgMGjhwoUKDQ2Vi4uLvvjiixKtBbAmS42lp59+Wv379zdr+9SpU3J2dta6devufiHAPcDf319Tp041WxYcHKzo6Gir9Ae4l5w9e1YbN27U+PHj1bx5c1WtWlWPPfaYoqKi1L59e0lSenq6+vTpowoVKsjLy0tPP/20du3aZWojOjpawcHBmjVrlnx9feXm5qbnnntOZ8+etVJVgPW0bNlSPj4+iomJuek2ixcvVr169eTs7Cx/f39NmjTJtC4qKkpPPPFEgX2CgoI0cuTIYvWF0A92Ke+S3LJly0qSUlNTdfz4cbVu3dq0jbOzs5o1a6bNmzcX2o6Xl5ecnJwK3SbvOIC9eOWVVxQXF2d6P3v2bPXq1ctsm8zMTL311lvatm2b1q5dKwcHB3Xq1Ek5OTlm2w0dOlQDBw5USkqKwsLCSqT/gK2wxFjq3bu3vvzyS12+fNm0z7x581S5cmU1b968ZAoBANgtDw8PeXh4aNmyZWa/a/IYjUa1b99ex48fV0JCgpKTkxUSEqIWLVqYzQTcv3+/Fi5cqG+++UaJiYnauXOn+vXrV5KlADbB0dFRY8eOVWxsrP74448C65OTk/X888+rW7du2r17t6KjozVixAjNmTNHktSjRw9t3brV7B+B9+zZo927d6tHjx7F6guhH+yO0WjUW2+9pf/7v/9TYGCgJOn48eOSpIoVK5ptW7FiRdO66506dUpjxozRP//5z5se68CBA4qNjb3hPZuAe9lLL72kjRs36tChQzp8+LA2bdqkF1980WybLl26qHPnzqpVq5aCg4P12Wefaffu3dq7d6/ZdpGRkercubOqVaumypUrl2QZgNVZYix16dJFBoNB//3vf037xMXFme4ZAwDAnXByctKcOXMUHx+vMmXKqEmTJnrnnXf0888/S5LWr1+v3bt36+uvv1ajRo1Uq1YtTZw4UWXKlNGiRYtM7Vy6dEnx8fEKDg5W06ZNFRsbqwULFtz07y3AnnXq1EnBwcE3nJk3efJktWjRQiNGjFBAQIAiIiLUv39/ffjhh5Jyr0IMCgoyXZUo5f6D76OPPqqAgIBi9YPQD3anf//++vnnnzV//vwC667/48hoNN7wD6aMjAy1b99edevWven02WPHjqlNmzZ67rnn1Lt3b8t0HrAR5cuXV/v27RUfH6+4uDi1b99e5cuXN9vmwIEDCg8PV/Xq1eXl5aVq1apJko4cOWK2XaNGjUqs34CtscRYcnZ21osvvqjZs2dLknbu3Kldu3bxIBAAgMV06dJFx44d0/LlyxUWFqakpCSFhIRozpw5Sk5O1vnz51WuXDnTrEAPDw+lpqaazUTy8/NTlSpVTO8bN26snJycAg9YBO4X48ePV3x8fIFJESkpKWrSpInZsiZNmmjfvn26evWqpNzZfvPmzZOUm1vMnz+/2LP8JOnm1ywC96ABAwZo+fLl2rBhg9kvHB8fH0m5M/4qVapkWn7ixIkCs//OnTunNm3ayMPDQ0uXLlWpUqUKHOfYsWNq3ry5GjdurE8++eQuVQNYV69evUz3Efvoo48KrO/QoYN8fX316aefqnLlysrJyVFgYGCBp1m7u7uXSH8BW2WJsdS7d28FBwfrjz/+0OzZs9WiRQtVrVq1xGoAbJ2Dg4OMRqPZMh4eBRSPi4uLWrVqpVatWum9995T7969NXLkSPXt21eVKlVSUlJSgX3KlClz0/byJlcwKx33q6ZNmyosLEzvvPOO2T/W3mjy0fW/w8LDwzVs2DD99NNPunjxoo4ePapu3boVuw+EfrALRqNRAwYM0NKlS5WUlGSaJZGnWrVq8vHx0erVq003T79y5Yq+//57jR8/3rRdRkaGwsLC5OzsrOXLl8vFxaXAsf788081b95cjzzyiOLi4uTgwIRZ2Kc2bdqYQofr78V36tQppaSkaNasWXrqqackSRs3bizxPgL3AkuMpfr166tRo0b69NNP9eWXXyo2Nvbudxy4hzz44INKS0szvc/IyFBqaqoVewTc++rWratly5YpJCREx48fl5OTk/z9/W+6/ZEjR3Ts2DHT7Vz+97//ycHBodiXIwL2ZNy4cQoODjYbB3Xr1i3w/3ubN29WQECAHB0dJUlVqlRR06ZNNW/ePF28eFEtW7YsMGGpKAj9YBf69eunL7/8Uv/973/l6elpum+Et7e3XF1dZTAYFBkZqbFjx6pWrVqqVauWxo4dKzc3N4WHh0vKneHXunVrXbhwQV988YUyMjKUkZEhKfd/JB0dHXXs2DGFhobKz89PEydO1MmTJ019yJtNCNgLR0dHpaSkmL6+1gMPPKBy5crpk08+UaVKlXTkyBENGzbMGt0EbJ6lxlLv3r3Vv39/ubm5qVOnTne938C95Omnn9acOXPUoUMHPfDAAxoxYkSB8Qbgxk6dOqXnnntOvXr1UlBQkDw9PbV9+3ZNmDBBzz77rFq2bKnGjRurY8eOGj9+vGrXrq1jx44pISFBHTt2NN3KxcXFRS+//LImTpyojIwMDRw4UM8//zx/J+G+Vr9+ffXo0cPsH2wHDRqkRx99VGPGjNELL7yg//3vf5o+fbo+/vhjs3179Oih6OhoXblyRVOmTLmt4xP6wS7MmDFDkhQaGmq2PO9G55I0ZMgQXbx4UX379tWZM2f0+OOPa9WqVfL09JSU+wSdrVu3SpJq1qxp1k5qaqr8/f21atUq7d+/X/v37ze7fFgqOB0XsAdeXl43XO7g4KAFCxZo4MCBCgwMVO3atTVt2rQCYxBALkuMpe7duysyMlLh4eE3nIkO3G9ycnLk5JT750xUVJQOHjyoZ555Rt7e3hozZgwz/YAi8vDw0OOPP64pU6bowIEDysrKkq+vr1577TW98847MhgMSkhI0PDhw9WrVy+dPHlSPj4+atq0qdnMo5o1a6pz585q166dTp8+rXbt2hUIMYD70ZgxY7Rw4ULT+5CQEC1cuFDvvfeexowZo0qVKmn06NEF7tf83HPPacCAAXJ0dFTHjh1v69gGI0kFAACAzTt69Kj8/f21bds2hYSEWLs7gNW1adNGNWvW1PTp063dFeC+Fx0drWXLlmnnzp3W7gqAa3AzMgAAABuWlZWlI0eOaOjQoXriiScI/HDfO3PmjL799lslJSWpZcuW1u4OAAA2i8t7AQAAbNimTZvUvHlzBQQEaNGiRdbuDmB1vXr10rZt2zRo0CA9++yz1u4OAAA2i8t7AQAAAAAAADvD5b0AAAAAAACAnSH0AwAAAAAAAOwMoR8AAAAAAABgZwj9AAAAAAAAADtD6AcAAAAAAADYGUI/AAAAAAAAwM4Q+gEAAAAAAAB2htAPAAAAAAAAsDP/D5KY7RXSIDnuAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1500x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(figsize=(15, 4))\n",
    "plt.grid(True, zorder=-1000, axis=\"x\")\n",
    "\n",
    "HATCH_STYLE = \"//\"\n",
    "\n",
    "colors = [\"#999\"] + [\"b\", \"b\", \"g\", \"g\"]\n",
    "handles = []\n",
    "\n",
    "for (i, institute), color in zip(enumerate(data.index), colors):\n",
    "    start = data.loc[institute, \"Start Date\"]\n",
    "    end = data.loc[institute, \"Completion Date\"]\n",
    "    delays = data.loc[institute, \"Delay\"] * np.timedelta64(1, \"D\")\n",
    "\n",
    "    plt.barh(\n",
    "        i,\n",
    "        left=start,\n",
    "        width=delays,\n",
    "        color=color,\n",
    "        alpha=0.3,\n",
    "        hatch=HATCH_STYLE,\n",
    "        height=0.9,\n",
    "    )\n",
    "\n",
    "    handles.append(\n",
    "        plt.barh(\n",
    "            i,\n",
    "            left=start + delays,\n",
    "            width=end - start - delays,\n",
    "            color=color,\n",
    "            alpha=1,\n",
    "            height=0.9,\n",
    "        )\n",
    "    )\n",
    "\n",
    "plt.yticks(ticks=range(len(data)), labels=data.index)\n",
    "use_nice_dates()\n",
    "\n",
    "\n",
    "hatched_patch = mpatches.Patch(facecolor=\"white\", edgecolor=\"black\", hatch=HATCH_STYLE)\n",
    "\n",
    "plt.legend(\n",
    "    [handles[3], handles[1], handles[0], hatched_patch],\n",
    "    [\n",
    "        \"2 Chambers\",\n",
    "        \"3 Chambers\",\n",
    "        \"Not centralised (with squeezing cavity)\",\n",
    "        \"External delays\",\n",
    "    ],\n",
    ")\n",
    "\n",
    "plt.savefig(\"sidearm-build-timeline.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9208f51c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(figsize=(8, 4))\n",
    "# plt.grid(True, zorder=-1000, axis=\"x\")\n",
    "\n",
    "colors = [\"b\", \"b\", \"g\", \"g\"]\n",
    "\n",
    "handles = []\n",
    "\n",
    "institutes = list(reversed(data.index))\n",
    "\n",
    "for (i, institute), color in zip(enumerate(institutes), colors):\n",
    "    start = data.loc[institute, \"Start Date\"]\n",
    "    end = data.loc[institute, \"Completion Date\"]\n",
    "    delays = data.loc[institute, \"Delay\"] * np.timedelta64(1, \"D\")\n",
    "\n",
    "    handles.append(\n",
    "        plt.barh(\n",
    "            i,\n",
    "            width=(end - start - delays) / np.timedelta64(1, \"D\"),\n",
    "            color=color,\n",
    "            height=0.9,\n",
    "        )\n",
    "    )\n",
    "\n",
    "\n",
    "plt.legend(\n",
    "    [handles[2], handles[0]],\n",
    "    [\n",
    "        \"3-chamber system\",\n",
    "        \"2-chamber system\",\n",
    "    ],\n",
    ")\n",
    "\n",
    "plt.yticks(\n",
    "    ticks=range(len(institutes)),\n",
    "    labels=[\n",
    "        \"System #4\",\n",
    "        \"System #3\",\n",
    "        \"System #2\",\n",
    "        \"System #1\",\n",
    "    ],\n",
    ")\n",
    "plt.xlabel(\"Lead time / days\")\n",
    "\n",
    "plt.savefig(\"sidearm-build-bars.pdf\")"
   ]
  }
 ],
 "metadata": {
  "jupytext": {
   "cell_metadata_filter": "-all",
   "encoding": "# -*- coding: utf-8 -*-",
   "main_language": "python",
   "notebook_metadata_filter": "-all"
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/old/Plot_linewidth.m <==
data = dlmread('Linewidth_2021_09_01.csv',',',1,0);

freq = data(:,1);
volt = data(:,2);

modelfun = @(b,freq) b(1)./ ( 1+ ((freq-b(2))./ (b(3)/2)).^2) +b(4);          % Fitting function
b0 = [212, 143.275, 0.01, 174];                               % Initial estimates
[b,R,J,CovB] = nlinfit(freq,volt,modelfun,b0);
fiterror1 = sqrt(diag(CovB));
disp(['Centre = ', num2str(b(3)), ' +/- ', num2str(fiterror1(3)), ' MHz'])

% figure(2)
% %plot(freq,volt,'ko',times,modelfun(b0,times),'b-')
% plot(freq,Y)

times = linspace(freq(1),freq(end),200);

figure(1)
plot(freq,volt,'ko',times,modelfun(b,times),'r-', 'linewidth', 1.5)      % Plot data and fit
hold on
p = plot(freq,volt,'o');
p.MarkerFaceColor = 'k';
p.MarkerEdgeColor = 'k';
p.Color = 'k';
p.LineWidth = 1;
xlim([143.23 143.31]);
% ylim([0 1.1*max(atoms)/1e7]);
xlabel([{'Frequency (MHz)'},{' '}]);
ylabel('Signal (mV)')
set(findall(gcf,'-property','FontSize'),'FontSize',14)
xtickformat('%.2f')



==> images/old/Plot_ringdown.m <==
data = dlmread('Ringdown_ 2021_06_16_Tek001.csv',',',11,0);

time = data(:,1);
volt = data(:,2);

modelfun = @(b,time) b(1) + b(2)*exp(-time/b(3));          % Fitting function
b0 = [0.01, 0.15, 16e-6];                               % Initial estimates
[b,R,J,CovB] = nlinfit(time(time>5e-6),volt(time>5e-6),modelfun,b0);
fiterror1 = sqrt(diag(CovB));
disp(['Tau = ', num2str(b(3)), ' +/- ', num2str(fiterror1(3)), ' s'])

FSR = 1.5e9;
cav_linewidth = 1/2/pi/b(3);
finesse = FSR/cav_linewidth

line_error = 1/2/pi/fiterror1(3);
fin_err = FSR/line_error
% figure(2)
% %plot(freq,volt,'ko',times,modelfun(b0,times),'b-')
% plot(freq,Y)

times = linspace(time(1),time(end),200);

figure(1)
plot(time*1e6,volt,'k-', times*1e6,modelfun(b,times),'r-', 'linewidth', 1.5);      % Plot data and fit
plot(time*1e6,volt,'k-', 'linewidth', 1.2)
hold on
plot(times*1e6,modelfun(b,times),'r-', 'linewidth', 1.5); 
hold on
%p = plot(time,volt,'o');
%p.MarkerFaceColor = 'k';
%p.MarkerEdgeColor = 'k';
%p.Color = 'k';
%p.LineWidth = 1;
%xlim([143.23 143.31]);
ylim([0 1.1*max(volt)]);
xlim([-100 200]);
xlabel([{'Probe time (\mus)'},{' '}]);
ylabel('Signal (mV)');
set(findall(gcf,'-property','FontSize'),'FontSize',14);
ytickformat('%.2f');




==> images/ovenFig/OvenPlots.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


leftbound = 527
rightbound = 1776
freqs = np.linspace(650502.3, 650504.7, rightbound-leftbound)

def complete_dataframe(dataframe, lb, rb, frequencies):
    dataframe2 = dataframe.iloc[lb:rb]
    dataframe2['frequencies'] = frequencies
    dataframe2['probabilities'] = dataframe.iloc[:, 2] / (
                dataframe.iloc[:, 1] * dataframe.iloc[-1, 2] / dataframe.iloc[-1, 1])
    return dataframe2


#scope 12, 650.5023 - 650.5047, 416.5 C
oneleg12 = pd.read_csv("AbsData15Aug22\scope_12.csv")
oneleg12 = complete_dataframe(oneleg12, leftbound, rightbound, freqs)

#scope 13, 650.5023 - 650.5047, 432.8 C
oneleg13 = pd.read_csv("AbsData15Aug22\scope_13.csv")
oneleg13 = complete_dataframe(oneleg13, leftbound, rightbound, freqs)

#scope 14, 650.5023 - 650.5047, 445.54 C
oneleg14 = pd.read_csv("AbsData15Aug22\scope_14.csv")
oneleg14 = complete_dataframe(oneleg14, leftbound, rightbound, freqs)

#scope 15, 650.502 - 650.505, 460.69 C
oneleg15 = pd.read_csv("AbsData15Aug22\scope_15.csv")
oneleg15 = complete_dataframe(oneleg15, leftbound, rightbound, freqs)

#scope 16, 650.502 - 650.505, 475.20 C
oneleg16 = pd.read_csv("AbsData15Aug22\scope_16.csv")
oneleg16 = complete_dataframe(oneleg16, leftbound, rightbound, freqs)

#scope 18, 650.502 - 650.505, 490.69 C
oneleg18 = pd.read_csv("AbsData15Aug22\scope_18.csv")
oneleg18 = complete_dataframe(oneleg18, leftbound, rightbound, freqs)


sizes = 60
alphas = 0.5
shapes1 = 'o'
shapes2 = 's'
cmap1 = plt.cm.viridis
textColour = (0.2, 0.2, 0.2)

# ------
# Plotting


plt.rcParams["font.family"] = "serif"
plt.rcParams['font.sans-serif'] = ['Garamond']
plt.rcParams['font.size'] = 13
shapes1 = 'o'

xrange=[freqs[500], freqs[1100]]
print(xrange)
yrange = ''

fig, axes = plt.subplots()
# axes.set_major_formatter
#
# oneleg12.plot(ax=axes, kind='line', x='frequencies', y='probabilities', color=color1)
oneleg13.plot(ax=axes, kind='line', x='frequencies', y='probabilities', color=cmap1(240))
oneleg14.plot(ax=axes, kind='line', x='frequencies', y='probabilities', color=cmap1(200))
oneleg15.plot(ax=axes, kind='line', x='frequencies', y='probabilities', color=cmap1(140))
oneleg16.plot(ax=axes, kind='line', x='frequencies', y='probabilities', color=cmap1(80))
oneleg18.plot(ax=axes, kind='line', x='frequencies', y='probabilities', color=cmap1(40))

axes.set(xlim=xrange)

if yrange:
    axes.set(ylim=yrange)

legendLabels = ['433 $\degree$C', '446 $\degree$C', '461 $\degree$C', '475 $\degree$C', '491 $\degree$C']
plt.legend(legendLabels, fontsize=11)

axes.set_xlabel('Frequency (GHz)', fontsize=13, color=textColour)
axes.set_ylabel('Transmitted intensity (a.u.)', fontsize=13, color=textColour)
axes.tick_params(colors=textColour)
axes.tick_params(color=textColour, labelcolor=textColour, which='both')
for spine in axes.spines.values():
    spine.set_edgecolor(textColour)

plt.minorticks_on()
# axes.grid(True, which='major', alpha=0.9)
# axes.grid(True, which='minor', linestyle='-', alpha=0.1)
fig.tight_layout()

save = True
if save:
    plt.savefig('OvenAbsorption.png', format='png', dpi=1200)
plt.show()

